NNLO BFKL Pomeron eigenvalue in N=4 SYM

We obtain an analytical expression for the Next-to-Next-to-Leading order of the Balitsky-Fadin-Kuraev-Lipatov (BFKL) Pomeron eigenvalue in planar SYM N=4 using Quantum Spectral Curve (QSC) integrability based method. The result is verified with more than 60 digits precision using the numerical method developed by us in a previous paper. As a byproduct we developed a general analytic method of solving the QSC perturbatively.

==> anc/MellinDemo.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     28115,        789]
NotebookOptionsPosition[     26807,        742]
NotebookOutlinePosition[     27300,        761]
CellTagsIndexPosition[     27257,        758]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This is an auxiliary ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " file supplementing the paper ",
 ButtonBox["http://arxiv.org/abs/1507.04010",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1507.04010"], None},
  ButtonNote->"http://arxiv.org/abs/1507.04010"],
 " by N. Gromov, F. Levkovich-Maslyuk and G. Sizov.\nIt demonstrates how to \
reproduce a precomputed result we used as an intermediate step to evaluate \
numerically our NNLO prediction.\n\nThis file requires the package \
\[OpenCurlyQuote]HarmonicSums\[CloseCurlyQuote], which can be downloaded from \
http://www.risc.jku.at/research/combinat/software/HarmonicSums/ .\nAfter \
downloading please create a subfolder \
\[OpenCurlyDoubleQuote]HarmonicSumsPackage\[CloseCurlyDoubleQuote]",
 StyleBox[" ",
  FontSlant->"Italic"],
 "inside the folder containing the present notebook, and place all the \
package\[CloseCurlyQuote]s files there.\n\nLet us explain the strategy we \
used. To numerically compute the values of harmonic sums, we apply to these \
sums the inverse and then the direct Mellin transform.\nExplicitly, the \
Mellin transform of a function h(x) is defined as\n\nM (h(x), n) = ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[Integral]", "0"], "1"], TraditionalForm]]],
 "dx h(x) x^n\n\n(for full details and generalizations of this definition see \
arXiv:1302.0378). First, we evaluate the inverse Mellin transform of the \
harmonic sums via the \[OpenCurlyQuote]HarmonicSums\[CloseCurlyQuote] \
package. More precisely, we get a function of y and n such that integrating \
it in y from 0 to 1 gives the original harmonic sum at argument n. This \
function is written in terms of harmonic polylogarithms. Then we numerically \
integrate this result from 0 to 1, using the HPL package. This gives the \
numerical value of the needed harmonic sums, at non-integer arguments.\n\n\n\n\
These inverse Mellin transforms are stored inside our package \
\[OpenCurlyDoubleQuote]SuppPackage.m\[CloseCurlyDoubleQuote] as a precomputed \
variable \[OpenCurlyQuote]SubForHPLDo\[CloseCurlyQuote]. The purpose of the \
present file is to reproduce this precomputed result."
}], "Text",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQfTdOzeqm3mvH9F1bnEG07+apn0G0wRfG7yBaZ32c
yC0g/W/7BXEQ/WLnweIHQPqG9sISEC1w3XLREyBt8W/tDhAdu/HbHhA9Idbk
BJg2sDkDom3cPz0H0e/8F/wE0VnTnEWfAmmuT9aSINpI31YORLvJRSqB6Bev
PJ1B9PKv07xBdIRQayiIFhD+Gwmib4py5oBop99BvSB6xsfC2SC641vtfBAt
+61jPYjWusB8CUT3cBeAaZ0lyf3PgHRAc89MEL3p892lILqkbu8asPjylqMg
+lDVtZMgusF2fvBzkHtCVEJB9KtA+2sgOnOW1F0QDQAyPKz+
  "]],

Cell[CellGroupData[{

Cell["Load package", "Title",
 CellChangeTimes->{{3.6397209065290613`*^9, 3.639720907023384*^9}, {
  3.6484678550526123`*^9, 3.6484678560913057`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HarmSumPath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<HarmonicSumsPackage\>\""}]}], ";"}]], "Input",
 CellChangeTimes->{{3.59307232086034*^9, 3.5930723212526035`*^9}, {
  3.6484640320518055`*^9, 3.64846405115355*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{"{", "HarmSumPath", "}"}], ",", "\"\<HarmonicSums.m\>\""}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.59307232086034*^9, 3.5930723212526035`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"HarmonicSums", " ", "by", " ", "Jakob", " ", "Ablinger"}], " ", 
  "\[LongDash]", " ", 
  RowBox[{"\[Copyright]", " ", "RISC"}], " ", "\[LongDash]", " ", 
  RowBox[{"Version", " ", "1.0", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"06", "/", "05"}], "/", "13"}], ")"}]}]}]], "Print",
 CellFrame->0.5,
 CellChangeTimes->{3.6484682425529985`*^9},
 FontColor->GrayLevel[0.],
 Background->RGBColor[0.796887, 0.789075, 0.871107],
 ButtonBoxOptions->{Active->True}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Main part", "Title",
 CellChangeTimes->{{3.648461401661004*^9, 3.648461402123313*^9}, {
  3.6484654802388196`*^9, 3.6484654812615013`*^9}}],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
   "Computes", " ", "the", " ", "inverse", " ", "Mellin", " ", "transform", 
    " ", "of", " ", "a", " ", "harmonic", " ", "sum"}], ",", " ", 
   RowBox[{
    RowBox[{"with", " ", "the", " ", "notation", " ", 
     RowBox[{"s", "[", 
      RowBox[{"a1", ",", "a2", ",", "..."}], "]"}]}], "=", 
    RowBox[{
     SubscriptBox["S", 
      RowBox[{"a1", ",", "a2", ",", "..."}]], 
     RowBox[{
      RowBox[{"(", "n", ")"}], ".", "\[IndentingNewLine]", "More"}], " ", 
     "precisely"}]}], ",", " ", 
   RowBox[{
   "integrating", " ", "the", " ", "result", " ", "in", " ", "y", " ", "from",
     " ", "0", " ", "to", " ", "1", " ", "reproduces", " ", "the", " ", 
    "initial", " ", "sum", " ", "at", " ", "argument", " ", 
    RowBox[{"n", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.648465458746477*^9, 3.6484654731410832`*^9}, {
  3.6484657755000625`*^9, 3.648465831029922*^9}, {3.6484663752990975`*^9, 
  3.6484664458007245`*^9}, {3.6484665935697975`*^9, 3.6484665960494595`*^9}, {
  3.648466640271678*^9, 3.648466701704674*^9}, {3.648466757486888*^9, 
  3.648466804215067*^9}, {3.64846688194673*^9, 3.6484669755661902`*^9}, {
  3.6484671450327473`*^9, 3.648467223706237*^9}, {3.648468038595625*^9, 
  3.648468048538748*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "MellinForHPLDo", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MellinForHPLDo", "[", "expr_", "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", "aaa", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"aaa", "=", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"expr", "/.", 
              RowBox[{
               RowBox[{"s", "[", "a__", "]"}], "\[RuleDelayed]", 
               RowBox[{"S", "[", 
                RowBox[{"a", ",", "n"}], "]"}]}]}], "//", 
             RowBox[{
              RowBox[{"InvMellin", "[", 
               RowBox[{"#", ",", "n", ",", "y"}], "]"}], "&"}]}], "//", 
            "ZToS"}], "//", "ReduceSums"}], "//", "ReduceSums"}], "//", 
         "SToZ"}], ")"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"Simplify", "/@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"aaa", "//", "Simplify"}], "//", 
                 RowBox[{
                  RowBox[{"Apart", "[", 
                   RowBox[{"#", ",", "y"}], "]"}], "&"}]}], ")"}]}], ")"}], "//.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"y", "^", "n_"}], " ", 
                 RowBox[{"Delta", "[", 
                  RowBox[{"1", "-", "y"}], "]"}]}], "\[RuleDelayed]", 
                RowBox[{"Delta", "[", 
                 RowBox[{"1", "-", "y"}], "]"}]}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "n"}], "\[Rule]", "1"}]}], 
              "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"H", "[", 
                RowBox[{"a__", ",", "y_"}], "]"}], "\[RuleDelayed]", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "a", "}"}], ",", "y"}], "]"}]}], ",", 
              RowBox[{
               RowBox[{"Z", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], ",", "\[Infinity]"}], "]"}], "\[Rule]", 
               RowBox[{"-", 
                RowBox[{"Log", "[", "2", "]"}]}]}]}], "}"}]}], "/.", 
           RowBox[{
            RowBox[{"Z", "[", 
             RowBox[{"a__", ",", "\[Infinity]"}], "]"}], "\[RuleDelayed]", 
            RowBox[{"MZV", "[", 
             RowBox[{"{", "a", "}"}], "]"}]}]}], "//", 
          RowBox[{
           RowBox[{"Apart", "[", 
            RowBox[{"#", ",", "y"}], "]"}], "&"}]}], ")"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           FractionBox["aa_.", 
            RowBox[{"y", "+", "1"}]], "\[RuleDelayed]", 
           RowBox[{"MellPlus", "[", 
            FractionBox["aa", 
             RowBox[{"y", "+", "1"}]], "]"}]}], ",", 
          RowBox[{
           FractionBox["aa_.", 
            RowBox[{"y", "-", "1"}]], "\[RuleDelayed]", 
           RowBox[{"MellMinus", "[", 
            FractionBox["aa", 
             RowBox[{"y", "-", "1"}]], "]"}]}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"MellPlus", "[", "aa_", "]"}], "\[RuleDelayed]", 
          RowBox[{"aa", " ", 
           RowBox[{"y", "^", "n"}]}]}], ",", 
         RowBox[{
          RowBox[{"MellMinus", "[", "aa_", "]"}], "\[RuleDelayed]", 
          RowBox[{"aa", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"y", "^", "n"}], "-", "1"}], ")"}]}]}]}], "}"}]}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.639736464898223*^9, 3.639736562203209*^9}, {
  3.639736679643119*^9, 3.6397366952685547`*^9}, {3.639745706253519*^9, 
  3.639745713588426*^9}, {3.639745760863987*^9, 3.639745763209557*^9}, {
  3.639745803063199*^9, 3.6397458184744935`*^9}, {3.639809559772847*^9, 
  3.6398095626777887`*^9}, {3.648461517741787*^9, 3.64846152025346*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"example", " ", "-", " ", 
    RowBox[{
    "for", " ", "the", " ", "simplest", " ", "harmonic", " ", "sum"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"s", "[", "1", "]"}], "//", "MellinForHPLDo"}]}]], "Input",
 CellChangeTimes->{{3.6484624192387667`*^9, 3.6484624350617895`*^9}, {
  3.6484663307593737`*^9, 3.6484663545132294`*^9}, {3.648466814992258*^9, 
  3.648466815246428*^9}}],

Cell[BoxData[
 FormBox["\<\"Loading Relations...\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.6484672719719677`*^9, 3.648467459051002*^9, 
  3.648467997598699*^9, 3.648468244752466*^9}],

Cell[BoxData[
 FormBox[
  FractionBox[
   RowBox[{
    SuperscriptBox["y", "n"], "-", "1"}], 
   RowBox[{"y", "-", "1"}]], TraditionalForm]], "Output",
 CellChangeTimes->{3.64846243541179*^9, 3.6484625160619025`*^9, 
  3.648462773463263*^9, 3.6484628288493404`*^9, 3.648462861349386*^9, 
  3.6484629637345295`*^9, 3.648463083361682*^9, 3.648463405763619*^9, 
  3.64846408663302*^9, 3.648467272788512*^9, 3.648467459902571*^9, 
  3.6484679984022336`*^9, 3.6484682455890245`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "integrating", " ", "it", " ", "from", " ", "0", " ", "to", " ", "1", " ",
      "we", " ", "reproduce", " ", "the", " ", "initial", " ", "harmonic", 
     " ", "sum"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"e", ".", "g", ".", " ", "we"}], " ", "can", " ", "check", " ", 
      "for", " ", "argument", " ", "n"}], "=", "4"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", "[", "1", "]"}], "//", "MellinForHPLDo"}], ")"}], "/.", 
     RowBox[{"n", "\[Rule]", "4"}]}], "//", 
    RowBox[{
     RowBox[{"Integrate", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"y", ",", "0", ",", "1"}], "}"}]}], "]"}], "&"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"HarmonicNumber", "[", "4", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6484668187715716`*^9, 3.648466868406696*^9}, {
  3.6484676073532305`*^9, 3.648467629112748*^9}}],

Cell[BoxData[
 FormBox[
  FractionBox["25", "12"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.648466863480402*^9, 3.6484668688199654`*^9}, 
   3.648467273003656*^9, 3.6484674601247196`*^9, 3.6484679985793524`*^9, 
   3.648468245794162*^9}],

Cell[BoxData[
 FormBox[
  FractionBox["25", "12"], TraditionalForm]], "Output",
 CellChangeTimes->{{3.648466863480402*^9, 3.6484668688199654`*^9}, 
   3.648467273003656*^9, 3.6484674601247196`*^9, 3.6484679985793524`*^9, 
   3.648468245795162*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "outcome", " ", "includes", " ", "delta"}], "-", 
    "functions"}], ",", " ", 
   RowBox[{"which", " ", "are", " ", "denoted", " ", "as", " ", 
    RowBox[{"Delta", "[", "y", "]"}], " ", "and", " ", 
    RowBox[{
     RowBox[{"Delta", "[", 
      RowBox[{"1", "-", "y"}], "]"}], ".", " ", "The"}], " ", "result", " ", 
    "also", " ", "contains", " ", "functions", " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", ".."}], "}"}], ",", "y"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"the", " ", "harmonic", " ", "polylogarithms"}], ")"}], " ", 
    "and", " ", 
    RowBox[{"MZV", "[", 
     RowBox[{"{", "..", "}"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{"multiple", " ", "zeta", " ", "values"}], ")"}], " ", "used", 
    " ", "in", " ", "the", " ", "package", " ", 
    RowBox[{"HPL", "."}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.648466892766947*^9, 3.6484668929330573`*^9}, 
   3.648466946537821*^9, {3.6484669928617363`*^9, 3.64846700569981*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"A", " ", "more", " ", "complicated", " ", "example"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "2"}], "]"}], "//", 
   "MellinForHPLDo"}]}]], "Input",
 CellChangeTimes->{{3.6484666310718193`*^9, 3.6484666343760304`*^9}, 
   3.648466673981169*^9, {3.648466714381136*^9, 3.6484667205912704`*^9}, 
   3.6484670080053544`*^9}],

Cell[BoxData[
 FormBox[
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["y", "n"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HPL", "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", "y"}], ")"}], "-", 
       RowBox[{
        RowBox[{"HPL", "(", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "y"}], ")"}], " ", 
        RowBox[{"HPL", "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "y"}], ")"}]}]}], ")"}]}], 
    RowBox[{"y", "+", "1"}]], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"Delta", "(", 
     RowBox[{"1", "-", "y"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"log", "(", "2", ")"}], " ", 
       RowBox[{"MZV", "(", 
        RowBox[{"{", "2", "}"}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"MZV", "(", 
        RowBox[{"{", "3", "}"}], ")"}]}]}], ")"}]}]}], 
  TraditionalForm]], "Output",
 CellChangeTimes->{{3.6484666315501385`*^9, 3.6484666349414*^9}, 
   3.6484666746195955`*^9, 3.6484672733238716`*^9, 3.648467460452939*^9, 
   3.6484679988995657`*^9, 3.6484682461263847`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "basis", " ", "of", " ", "sums", " ", "with", " ", "transcendentality", 
    " ", "up", " ", "to", " ", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"sums", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"s", "[", 
       RowBox[{"-", "5"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"-", "4"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"-", "3"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"-", "2"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"-", "1"}], "]"}], ",", 
      RowBox[{"s", "[", "1", "]"}], ",", 
      RowBox[{"s", "[", "2", "]"}], ",", 
      RowBox[{"s", "[", "3", "]"}], ",", 
      RowBox[{"s", "[", "4", "]"}], ",", 
      RowBox[{"s", "[", "5", "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "4"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "2"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "2"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"4", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "2", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "2", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "1"}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1", ",", "1", ",", "1", ",", "1"}], "]"}]}],
      "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.648462666223113*^9, 3.6484626876631427`*^9}, {
  3.648463988232849*^9, 3.648464007512431*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "we", " ", "compute", " ", "the", " ", "inverse", " ", "Mellin", " ", 
    "transform", " ", "for", " ", "all", " ", "of", " ", "them"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"this", " ", "reproduces", " ", "the", " ", 
    RowBox[{"substitution", " ", "'"}], 
    RowBox[{"SubForHPLDo", "'"}], " ", "inside", " ", "our", " ", "package", 
    " ", "\"\<SuppPackage.m\>\""}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "please", " ", "ignore", " ", "the", " ", "printouts", " ", "that", " ", 
     "may", " ", "appear", " ", "when", " ", "this", " ", "command", " ", 
     "is", " ", "run"}], ",", " ", 
    RowBox[{
    "they", " ", "are", " ", "generated", " ", "by", " ", "the", " ", 
     "HarmonicSums", " ", "package"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"SubForHPLDoReproduced", "=", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"scur", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"scur", "//", "MellinForHPLDo"}], ")"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"scur", ",", "sums"}], "}"}]}], "]"}], "//", "Flatten"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6484627117031765`*^9, 3.6484627368032117`*^9}, {
  3.6484628030033045`*^9, 3.648462805313308*^9}, {3.648463187684144*^9, 
  3.6484631906911573`*^9}, {3.648463392123083*^9, 3.64846341074094*^9}, {
  3.6484639637535176`*^9, 3.6484639768692718`*^9}, {3.6484640174970922`*^9, 
  3.6484640226765575`*^9}, {3.6484654885603704`*^9, 3.648465512290204*^9}, {
  3.6484664543584275`*^9, 3.648466545224539*^9}, {3.648467362112112*^9, 
  3.6484673664880314`*^9}, {3.64846767188288*^9, 3.64846773106236*^9}, {
  3.6484684985863757`*^9, 3.648468502640074*^9}}]
}, Open  ]]
},
WindowSize->{1271, 867},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
DockedCells->{},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification->1.100000023841858,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 2620, 48, 425, "Text"],
Cell[CellGroupData[{
Cell[3202, 72, 150, 2, 111, "Title"],
Cell[3355, 76, 291, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[3671, 87, 243, 6, 32, "Input"],
Cell[3917, 95, 500, 13, 43, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4466, 114, 145, 2, 111, "Title"],
Cell[4614, 118, 1337, 27, 93, "Input"],
Cell[5954, 147, 4196, 110, 190, "Input"],
Cell[CellGroupData[{
Cell[10175, 261, 464, 11, 53, "Input"],
Cell[10642, 274, 195, 3, 23, "Print"],
Cell[10840, 279, 477, 10, 55, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11354, 294, 1015, 28, 73, "Input"],
Cell[12372, 324, 247, 5, 51, "Output"],
Cell[12622, 331, 247, 5, 51, "Output"]
}, Open  ]],
Cell[12884, 339, 1140, 26, 93, "Input"],
Cell[CellGroupData[{
Cell[14049, 369, 457, 12, 53, "Input"],
Cell[14509, 383, 1158, 36, 55, "Output"]
}, Open  ]],
Cell[15682, 422, 9248, 275, 213, "Input"],
Cell[24933, 699, 1858, 40, 93, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/NNLO.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    118958,       3495]
NotebookOptionsPosition[    115849,       3386]
NotebookOutlinePosition[    116342,       3405]
CellTagsIndexPosition[    116299,       3402]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "The attached Mathematica files contain the result of ",
 ButtonBox["http://arxiv.org/abs/1507.04010",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1507.04010"], None},
  ButtonNote->"http://arxiv.org/abs/1507.04010"],
 " (N. Gromov, F. Levkovich-Maslyuk, G. Sizov) for the NNLO BFKL eigenvalue \
and allow to evaluate it numerically and expand near integer values of the \
conformal dimension and at infinity. \nTo use, first download the HPL package \
available here http://krone.physik.unizh.ch/~maitreda/HPL/ \nThen place \
NNLO.nb, SuppPackage.m, MellinDemo.nb and HPL-2.0 folder to same directory. \
Then run NNLO.nb.\n\nThe file MellinDemo.nb has the sole purpose of \
reproducing a precomputed result stored in our package SuppPackage.m -- the \
inverse Mellin transforms of harmonic sums. We used this intermediate result \
to evaluate numerically our NNLO expression.\nIf you wish to run this file, \
please download the package HarmonicSums from \
http://www.risc.jku.at/research/combinat/software/HarmonicSums/ and place all \
its files into a subfolder \[OpenCurlyDoubleQuote]HarmonicSumsPackage\
\[CloseCurlyDoubleQuote] inside the folder containing our notebooks."
}], "Text",
 CellChangeTimes->{{3.64844078519908*^9, 3.648440861647754*^9}, {
   3.6484422686781373`*^9, 3.648442296061058*^9}, {3.6484425309588833`*^9, 
   3.64844255852246*^9}, {3.6484555820539436`*^9, 3.648455589036602*^9}, {
   3.648473488098819*^9, 3.648473497862337*^9}, {3.648473561866047*^9, 
   3.6484736050338573`*^9}, 3.648473674530264*^9}],

Cell[CellGroupData[{

Cell["Loading packages", "Title",
 CellChangeTimes->{{3.6397238137585907`*^9, 3.639723814276939*^9}, 
   3.646142033495158*^9, {3.646572272789953*^9, 3.646572281422447*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$HPLPath", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<\\\\HPL-2.0\>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", 
  RowBox[{"ToFileName", "[", 
   RowBox[{
    RowBox[{"{", "$HPLPath", "}"}], ",", "\"\<HPL.m\>\""}], "]"}], 
  "]"}]}], "Input",
 CellChangeTimes->{
  3.646142033495158*^9, {3.648440956516711*^9, 3.6484409666543674`*^9}, {
   3.648471558502578*^9, 3.648471559092965*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 FormBox["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.6484715666840687`*^9}],

Cell[BoxData[
 FormBox["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, 6.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.648471567318046*^9}],

Cell[BoxData[
 FormBox["\<\"Rules for minimal set for + - weights loaded for weights: 2, 3, \
4, 5, 6.\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.648471568993165*^9}],

Cell[BoxData[
 FormBox["\<\"Table of MZVs loaded up to weight 8\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.6484715690522027`*^9}],

Cell[BoxData[
 FormBox["\<\"Table of values at I loaded up to weight 6\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.648471572722653*^9}],

Cell[BoxData[
 FormBox["\<\"$HPLFunctions gives a list of the functions of the \
package.\\n$HPLOptions gives a list of the options of the package.\"\>", 
  TraditionalForm]], "Print",
 CellChangeTimes->{3.6484715727576785`*^9}],

Cell[BoxData[
 FormBox["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>", TraditionalForm]], "Print",
 CellChangeTimes->{3.6484715727606773`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Get", "[", 
  RowBox[{
   RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<SuppPackage.m\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6465673994672155`*^9, 3.646567428276863*^9}, {
  3.6465685370332804`*^9, 3.6465685617836957`*^9}, {3.646568623236211*^9, 
  3.6465686260463715`*^9}, {3.646569377154332*^9, 3.6465693799164906`*^9}, {
  3.6465701308894434`*^9, 3.646570131667488*^9}, {3.646571128045478*^9, 
  3.646571138150056*^9}, {3.648440987789692*^9, 3.6484410035674343`*^9}, {
  3.648443804348717*^9, 3.6484438047157383`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Our result for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "3"], TraditionalForm]]]
}], "Title",
 CellChangeTimes->{{3.6397288742111406`*^9, 3.639728874794531*^9}, {
   3.6397361602458096`*^9, 3.639736164233472*^9}, {3.646140397874606*^9, 
   3.646140406763115*^9}, 3.646142033597164*^9, {3.646572091766599*^9, 
   3.646572105380378*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "Our", " ", "result", " ", "in", " ", "terms", " ", "of", " ", "harmonic",
      " ", "sums"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", 
       SubscriptBox["F", "3"]}], 
      RowBox[{"(", "x", ")"}], " ", "in", " ", 
      RowBox[{"(", "22", ")"}], " ", "of", " ", "our", " ", 
      RowBox[{"paper", ".", "\[IndentingNewLine]", "We"}], " ", "denote", " ", 
      RowBox[{"s", "[", 
       RowBox[{"a1", ",", "a2", ",", "..."}], "]"}]}], "=", 
     RowBox[{
      SubscriptBox["S", 
       RowBox[{"a1", ",", "a2", ",", "..."}]], 
      RowBox[{
       RowBox[{"(", "x", ")"}], "."}]}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"OurRes", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "448"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "1"}], "]"}]}], "-", 
     RowBox[{"128", " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "4"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"128", " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"128", " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "2"}], "]"}]}], "-", 
     RowBox[{"320", " ", 
      RowBox[{"s", "[", "2", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"32", " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"192", " ", 
      RowBox[{"s", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "2"}]}], "]"}]}], "-", 
     RowBox[{"384", " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "1", ",", "1"}], "]"}]}], "-", 
     RowBox[{"256", " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", "1"}], "]"}]}], "+", 
     RowBox[{"256", " ", 
      RowBox[{"s", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "2"}], ",", "1"}], "]"}]}], "+", 
     RowBox[{"768", " ", 
      RowBox[{"s", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "1", ",", "1", ",", "1"}], "]"}]}], "+", 
     RowBox[{"512", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "1"}], "]"}]}], "-", 
     RowBox[{"512", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"4", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}], " ", 
      RowBox[{"s", "[", "1", "]"}]}], "-", 
     RowBox[{"512", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"5", ",", 
        RowBox[{"1", "/", "2"}]}], "]"}]}], "+", 
     RowBox[{"224", " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "2"}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{"448", " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "1"}], "]"}], " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"16", " ", 
      RowBox[{"s", "[", "2", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{"160", " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "5"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"112", "/", "3"}], " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "3"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"512", "/", "45"}], " ", 
      RowBox[{"\[Pi]", "^", "4"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "1"}], "]"}]}], "+", 
     RowBox[{"64", " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "4"}], "]"}], " ", 
      RowBox[{"s", "[", "1", "]"}]}], "-", 
     RowBox[{
      RowBox[{"64", "/", "3"}], " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "2"}], "]"}], " ", 
      RowBox[{"s", "[", "1", "]"}]}], "+", 
     RowBox[{
      RowBox[{"8", "/", "3"}], " ", 
      RowBox[{"\[Pi]", "^", "4"}], " ", 
      RowBox[{"s", "[", "1", "]"}]}], "+", 
     RowBox[{"32", " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "3"}], "]"}], " ", 
      RowBox[{"s", "[", "2", "]"}]}], "+", 
     RowBox[{"64", " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "2"}], "]"}], " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{"s", "[", "2", "]"}]}], "+", 
     RowBox[{
      RowBox[{"16", "/", "3"}], " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{"s", "[", "2", "]"}]}], "-", 
     RowBox[{"192", " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "2"}], "]"}], " ", 
      RowBox[{"s", "[", "3", "]"}]}], "-", 
     RowBox[{"32", " ", 
      RowBox[{"s", "[", "5", "]"}]}], "+", 
     RowBox[{
      RowBox[{"64", "/", "3"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"Log", "[", "2", "]"}], "^", "4"}]}], "-", 
     RowBox[{
      RowBox[{"64", "/", "3"}], " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{
       RowBox[{"Log", "[", "2", "]"}], "^", "4"}]}], "-", 
     RowBox[{
      RowBox[{"64", "/", "3"}], " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"s", "[", 
       RowBox[{"-", "1"}], "]"}], " ", 
      RowBox[{
       RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"64", "/", "3"}], " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"s", "[", "1", "]"}], " ", 
      RowBox[{
       RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], "+", 
     RowBox[{"392", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
     RowBox[{
      RowBox[{"32", "/", "3"}], " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"64", " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "5"}]}], ")"}], "/", "15"}], 
     "-", 
     RowBox[{
      RowBox[{"64", "/", "9"}], " ", 
      RowBox[{"\[Pi]", "^", "2"}], " ", 
      RowBox[{
       RowBox[{"Log", "[", "2", "]"}], "^", "3"}]}], "-", 
     RowBox[{
      RowBox[{"512", "/", "45"}], " ", 
      RowBox[{"\[Pi]", "^", "4"}], " ", 
      RowBox[{"Log", "[", "2", "]"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.646140435370751*^9, 3.646140436683826*^9}, {
   3.646140509398985*^9, 3.646140512418158*^9}, 3.646142033597164*^9, {
   3.6472430831524816`*^9, 3.6472430918560147`*^9}, {3.6472436352811575`*^9, 
   3.6472436441680937`*^9}, {3.6472441851460047`*^9, 3.647244294216673*^9}, 
   3.6472443479536495`*^9, 3.6472453935320916`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Our result in a different basis", "Title",
 CellChangeTimes->{{3.6484434610130796`*^9, 3.6484434673214407`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "The", " ", "same", " ", "result", " ", "in", " ", "terms", " ", "of", 
      " ", "generalized", " ", "\[Eta]"}], "-", "functions"}], ",", " ", 
    RowBox[{
     RowBox[{
     "defined", " ", "as", " ", "introduced", " ", "in", " ", "the", " ", 
      RowBox[{"paper", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"\[Eta]", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["z", "1"], ",", 
            SubscriptBox["z", "2"], ",", "...", ",", 
            SubscriptBox["z", "k"]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["s", "1"], ",", 
            SubscriptBox["s", "2"], ",", "...", ",", 
            SubscriptBox["s", "k"]}], "}"}]}], "]"}], "[", "u", "]"}]}]}], 
     "=", 
     RowBox[{"Sum", "[", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            SubscriptBox["z", "1"], ")"}], 
           SubscriptBox["n", "1"]], "..."}], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           SubscriptBox["z", "k"], ")"}], 
          SubscriptBox["n", "k"]]}], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"u", "+", 
             RowBox[{"I", " ", 
              SubscriptBox["n", "1"]}]}], ")"}], 
           SubscriptBox["s", "1"]], "..."}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"u", "+", 
            RowBox[{"I", " ", 
             SubscriptBox["n", "k"]}]}], ")"}], 
          SubscriptBox["s", "k"]]}]], ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["n", "1"], ",", 
         RowBox[{
          SubscriptBox["n", "2"], "+", "1"}], ",", "\[Infinity]"}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["n", "2"], ",", 
         RowBox[{
          SubscriptBox["n", "3"], "+", "1"}], ",", "\[Infinity]"}], "}"}], 
       ",", "...", ",", 
       RowBox[{"{", 
        RowBox[{
         SubscriptBox["n", "k"], ",", "0", ",", "\[Infinity]"}], "}"}]}], 
      "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "In", " ", "the", " ", "output", " ", "of", " ", "Mathematica", " ", "we",
      " ", "highlight", " ", "\[Eta]"}], "-", 
    RowBox[{"functions", " ", "in", " ", "orange", " ", 
     RowBox[{"color", ".", " ", "We"}], " ", "use", " ", "them", " ", "for", 
     " ", "various", " ", "expanions", " ", 
     RowBox[{"below", "."}]}]}]}]}]], "Text",
 CellChangeTimes->{{3.646572466160013*^9, 3.646572477768677*^9}, 
   3.647242937348194*^9, {3.6472430806888385`*^9, 3.647243106794983*^9}, {
   3.647243166339853*^9, 3.6472432525473742`*^9}, {3.6472432846107683`*^9, 
   3.647243312107112*^9}, {3.6472435193019714`*^9, 3.6472435554050636`*^9}, {
   3.647243663472967*^9, 3.6472436692628293`*^9}, {3.6472443846741505`*^9, 
   3.647244437017076*^9}, {3.647245062109128*^9, 3.6472450652292147`*^9}, {
   3.647245401221217*^9, 3.6472454155747995`*^9}, 3.647246406225051*^9, {
   3.6472464873681917`*^9, 3.6472464916140275`*^9}, {3.6472465500094943`*^9, 
   3.6472465723614078`*^9}, {3.647246636714353*^9, 3.6472466713884845`*^9}, 
   3.647247695274924*^9, {3.6484428611177673`*^9, 3.6484429664387913`*^9}, {
   3.6484434823933024`*^9, 3.648443489546712*^9}, {3.648455658268798*^9, 
   3.6484556632611284`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ResEtas", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"OurRes", "//", "te"}], ")"}], "/.", 
   RowBox[{"M", "\[Rule]", "x"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"where", " ", "x", " ", "takes", " ", "values", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], "2"], " ", "and", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "2"]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.64844298494985*^9, 3.648443012306415*^9}, {
  3.6484435118269863`*^9, 3.648443566514114*^9}, {3.64844366923899*^9, 
  3.648443672428172*^9}}],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"448", " ", 
    TemplateBox[{"3"},
     "Zeta"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "1"}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"512", " ", 
    TemplateBox[{"4",FractionBox["1", "2"]},
     "PolyLog"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "1"}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["64", "3"], " ", 
    RowBox[{
     SuperscriptBox["log", "4"], "(", "2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "1"}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["64", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{
     SuperscriptBox["log", "2"], "(", "2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "1"}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["512", "45"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "1"}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"224", " ", 
    TemplateBox[{"3"},
     "Zeta"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "2"}], ")"}], "-", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["112", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "3"}], ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{"160", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "5"}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "5", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["64", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "2"}], ")"}], "-", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "4"}], ")"}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", 
         RowBox[{"{", "4", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{"512", " ", 
    TemplateBox[{"4",FractionBox["1", "2"]},
     "PolyLog"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{
    FractionBox["64", "3"], " ", 
    RowBox[{
     SuperscriptBox["log", "4"], "(", "2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["64", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{
     SuperscriptBox["log", "2"], "(", "2", ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["8", "3"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "3"}], ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "2", ")"}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{"64", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "2"}], ")"}], "-", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "2", ")"}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["16", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "2", ")"}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"16", " ", 
    TemplateBox[{"3"},
     "Zeta"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "2", ")"}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"192", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"-", "2"}], ")"}], "-", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"-", "1"}], "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "3", ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{"32", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "5", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "5", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"192", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "3", ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{
        RowBox[{"-", "2"}], ",", "3"}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{"448", " ", 
    TemplateBox[{"3"},
     "Zeta"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "1"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], ")"}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"320", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "2", ")"}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", 
        RowBox[{"-", "2"}]}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", 
        RowBox[{"-", "2"}]}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"128", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "3"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", 
        RowBox[{"-", "3"}]}], ")"}], "-", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"128", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "4"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "4", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", 
        RowBox[{"-", "4"}]}], ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"128", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "3"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "2", ")"}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "2", ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"2", ",", 
        RowBox[{"-", "3"}]}], ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"256", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "2", ")"}]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "2", ")"}]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", "1", ")"}], " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}], ")"}]}], "+", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", 
        RowBox[{"-", "2"}], ",", "2"}], ")"}], "+", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", "1", ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "2"}], "}"}]}], ")"}], 
        "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "-", 
   RowBox[{"256", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Zeta]", "(", "1", ")"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"{", "1", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}]}], "+", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "2"}]}], ")"}], "+", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{
        StyleBox["\[Eta]",
         FontColor->RGBColor[1, 0.5, 0]], "(", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], ")"}], 
       "\[InvisibleApplication]", 
       RowBox[{"(", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], ")"}]}], "-", 
   RowBox[{"384", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "3"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "2"]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "2"]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}]}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "3"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}]}], "+", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "3"}]}], ")"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "3", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "3"}], "}"}]}], ")"}], 
        "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"768", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "3"]}], "-", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "3"]}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "2"]}], "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       SuperscriptBox[
        RowBox[{"\[Zeta]", "(", "1", ")"}], "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1", ",", 
         RowBox[{"-", "2"}]}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], ")"}], 
        "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}], " ", 
       RowBox[{"\[Zeta]", "(", "1", ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", 
         RowBox[{"-", "2"}]}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"-", "2"}], ")"}], " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1", ",", "1"}], ")"}]}], "-", 
      RowBox[{"\[Zeta]", "(", 
       RowBox[{"1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "2"}]}], ")"}], "-", 
      RowBox[{
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1", ",", "1"}], ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"-", "1"}], "}"}], ",", 
          RowBox[{"{", "2", "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"\[Zeta]", "(", 
        RowBox[{"1", ",", "1"}], ")"}], " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], ")"}], "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{
        RowBox[{
         StyleBox["\[Eta]",
          FontColor->RGBColor[1, 0.5, 0]], "(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], ")"}], 
        "\[InvisibleApplication]", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"x", "+", "1"}], ")"}]}], ")"}]}]}]}], ")"}]}], "+", 
   RowBox[{"392", " ", 
    TemplateBox[{"5"},
     "Zeta"]}], "-", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     TemplateBox[{"3"},
      "Zeta"]}], "3"], "-", 
   RowBox[{"512", " ", 
    TemplateBox[{"5",FractionBox["1", "2"]},
     "PolyLog"]}], "+", 
   FractionBox[
    RowBox[{"64", " ", 
     RowBox[{
      SuperscriptBox["log", "5"], "(", "2", ")"}]}], "15"], "-", 
   RowBox[{
    FractionBox["64", "9"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{
     SuperscriptBox["log", "3"], "(", "2", ")"}]}], "-", 
   RowBox[{
    FractionBox["512", "45"], " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    RowBox[{"log", "(", "2", ")"}]}]}], TraditionalForm]], "Output",
 CellChangeTimes->{{3.648443007110118*^9, 3.6484430127144384`*^9}, {
   3.6484436154399123`*^9, 3.648443642618467*^9}, 3.648443672789192*^9, 
   3.648443885912382*^9, 3.648471588289039*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansions near \[CapitalDelta]=1,3,5,7", "Title",
 CellChangeTimes->{{3.6465719456992445`*^9, 3.646571955780821*^9}, {
  3.646633270506172*^9, 3.646633283860936*^9}, {3.6466333295645504`*^9, 
  3.6466333348958554`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sim1", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"#", "/.", "slz"}], "/.", 
        RowBox[{
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", "1"}], "]"}], "->", "EulerGamma"}]}],
        "//", "Sim"}], "//", "Simplify"}], ")"}], "&"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"DeltaM", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "-", "\[CapitalDelta]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DeltaP", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chi", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"ResEtas", "/.", 
      RowBox[{"x", "\[Rule]", "DeltaM"}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{"ResEtas", "/.", 
      RowBox[{"x", "\[Rule]", "DeltaP"}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.646572555652132*^9, 3.646572557730251*^9}, {
  3.6465725962184525`*^9, 3.6465726609831567`*^9}, {3.648443986855156*^9, 
  3.6484440010559683`*^9}, {3.648471392743343*^9, 3.6484714122733755`*^9}}],

Cell[CellGroupData[{

Cell[" \[CapitalDelta]=1", "Section",
 CellChangeTimes->{{3.646561145162489*^9, 3.6465611823276153`*^9}, {
   3.6465612942800183`*^9, 3.6465613819610333`*^9}, {3.646563120914496*^9, 
   3.646563168959244*^9}, {3.646563230905787*^9, 3.6465632654507627`*^9}, 
   3.6465633054150486`*^9, {3.6465724976358137`*^9, 3.6465725119396315`*^9}, {
   3.646573046272194*^9, 3.6465730491683598`*^9}, {3.6465730838163414`*^9, 
   3.646573120004411*^9}, {3.6466332189772253`*^9, 3.6466332526621523`*^9}, 
   3.64663329056632*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "note", " ", "that", " ", "expansion", " ", "coefficients", " ", 
      "around", " ", "\[CapitalDelta]"}], "=", 
     RowBox[{
      RowBox[{
      "1", " ", "can", " ", "be", " ", "translated", " ", "into", " ", 
       "constraints", " ", "on", " ", "the", " ", "twist"}], "-", 
      RowBox[{"2", " ", "operator", " ", "anomalous", " ", "dimensions"}]}]}],
     ",", " ", 
    RowBox[{
    "in", " ", "particular", " ", "at", " ", "7", " ", "loops", " ", "and", 
     " ", "beyond"}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ResEta1", "=", 
     RowBox[{"chi", "/.", 
      RowBox[{"etapp", "[", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"DeltaM", "+", "1"}], ")"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"ExpD1", "=", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"ResEta1", ",", 
       RowBox[{"{", 
        RowBox[{"\[CapitalDelta]", ",", "1", ",", "3"}], "}"}]}], "]"}], "//",
      "sim1"}]}]}]}]], "Input",
 CellChangeTimes->{{3.6465613841351576`*^9, 3.646561399192019*^9}, {
   3.6465614975276437`*^9, 3.6465615134185524`*^9}, {3.646561612297208*^9, 
   3.6465616510574245`*^9}, {3.6465617179382505`*^9, 3.646561720853417*^9}, {
   3.6465617589565964`*^9, 3.6465618982935658`*^9}, {3.646561953365716*^9, 
   3.6465619605131245`*^9}, {3.6465631947167172`*^9, 
   3.6465631966808295`*^9}, {3.6465640881288176`*^9, 3.646564098874432*^9}, 
   3.646569495163082*^9, {3.646572530321683*^9, 3.6465725337738805`*^9}, {
   3.6465726098932343`*^9, 3.646572613446438*^9}, {3.6466332201592927`*^9, 
   3.6466332209293365`*^9}, {3.6472463749561863`*^9, 3.6472463757417154`*^9}, 
   3.648442624665243*^9, {3.648443936204259*^9, 3.648443946159828*^9}, 
   3.6484440221311736`*^9, {3.648455824990041*^9, 3.6484559377826614`*^9}, 
   3.6484714217717037`*^9, {3.6484716576678505`*^9, 3.648471696135518*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1024", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], "5"]]}], "+", 
    FractionBox[
     RowBox[{"256", " ", 
      SuperscriptBox["\[Pi]", "2"]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"576", " ", 
      TemplateBox[{"3"},
       "Zeta"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{"232", " ", 
      SuperscriptBox["\[Pi]", "4"]}], 
     RowBox[{"45", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}]}]], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "3"]}], "-", 
      RowBox[{"840", " ", 
       TemplateBox[{"5"},
        "Zeta"]}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"40", " ", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "Zeta"], "2"]}], "+", 
       FractionBox[
        RowBox[{"373", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"43", " ", 
         SuperscriptBox["\[Pi]", "4"], " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "45"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         TemplateBox[{"5"},
          "Zeta"]}], "3"], "-", 
       FractionBox[
        RowBox[{"1001", " ", 
         TemplateBox[{"7"},
          "Zeta"]}], "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"78", " ", "HPLs8a"}], "5"], "+", 
       RowBox[{"218", " ", 
        TemplateBox[{"3"},
         "Zeta"], " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          TemplateBox[{"3"},
           "Zeta"], "2"]}], "3"], "-", 
       FractionBox[
        RowBox[{"14233", " ", 
         SuperscriptBox["\[Pi]", "8"]}], "3402000"]}], ")"}]}], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "1"}], ")"}], "4"], ")"}],
     SeriesData[$CellContext`\[CapitalDelta], 1, {}, -5, 4, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[CapitalDelta], 
    1, {-1024, 0, Rational[256, 3] Pi^2, (-576) Zeta[3], Rational[232, 45] 
     Pi^4, Rational[-32, 3] Pi^2 Zeta[3] - 840 Zeta[5], 
     Rational[373, 945] Pi^6 + 40 Zeta[3]^2, Rational[43, 45] Pi^4 Zeta[3] + 
     Rational[4, 3] Pi^2 Zeta[5] + Rational[-1001, 4] Zeta[7], 
     Rational[78, 5] HPL`HPLs8a + Rational[-14233, 3402000] Pi^8 + 
     Rational[-2, 3] Pi^2 Zeta[3]^2 + 218 Zeta[3] Zeta[5]}, -5, 4, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.6465618087034416`*^9, 3.646561899040609*^9}, {
   3.646561957845972*^9, 3.646561961268168*^9}, {3.6465631830470495`*^9, 
   3.646563197158857*^9}, 3.646563257930333*^9, 3.646563307166149*^9, {
   3.6465640959532647`*^9, 3.6465641016495905`*^9}, {3.646569476357006*^9, 
   3.6465694980062447`*^9}, 3.6465696475607986`*^9, {3.6465697146916385`*^9, 
   3.6465697472505007`*^9}, 3.6465700947903786`*^9, 3.6465717196673164`*^9, {
   3.646572514651787*^9, 3.6465725350629544`*^9}, {3.6465726146155043`*^9, 
   3.6465726326665373`*^9}, 3.646573051379486*^9, {3.646573106156619*^9, 
   3.6465731226335616`*^9}, 3.646633234482112*^9, 3.6466416928369026`*^9, 
   3.647246374751048*^9, 3.6484426294315157`*^9, 3.6484426819675207`*^9, {
   3.648443590480485*^9, 3.6484436157879324`*^9}, 3.648443646974716*^9, 
   3.648443681100668*^9, 3.648443898296091*^9, {3.6484439410495358`*^9, 
   3.648443949666029*^9}, {3.6484440091334305`*^9, 3.648444023601258*^9}, 
   3.6484715900372047`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[" \[CapitalDelta]=3", "Section",
 CellChangeTimes->{{3.646561145162489*^9, 3.6465611823276153`*^9}, {
  3.6465612942800183`*^9, 3.6465613819610333`*^9}, {3.646563120914496*^9, 
  3.646563168959244*^9}, {3.646563230905787*^9, 3.646563303843959*^9}, {
  3.6465641610189867`*^9, 3.646564163621135*^9}, {3.6465727042226295`*^9, 
  3.6465727065877647`*^9}, {3.6465727637510347`*^9, 3.6465727786458864`*^9}, {
  3.646572845090687*^9, 3.646572895730583*^9}, {3.646572982671556*^9, 
  3.6465730314283447`*^9}, {3.646573064154217*^9, 3.646573065173275*^9}, {
  3.64663322832576*^9, 3.6466332937195005`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ResEta3", "=", 
   RowBox[{
    RowBox[{"chi", "/.", 
     RowBox[{"etapp", "[", 
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"DeltaM", "+", "1"}], ")"}]}], "]"}]}], "/.", 
    RowBox[{"etapp", "[", 
     RowBox[{
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"DeltaM", "+", "1"}], ")"}]}], "+", "I"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ExpD3", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{"ResEta3", ",", 
        RowBox[{"{", 
         RowBox[{"\[CapitalDelta]", ",", "3", ",", "3"}], "}"}]}], "]"}], "/.",
       "slz"}], ")"}], "//.", 
    RowBox[{"etamm", "[", 
     RowBox[{"2", "I"}], "]"}]}], "//", "sim1"}]}]}], "Input",
 CellChangeTimes->{{3.6465619695736427`*^9, 3.646561990069815*^9}, 
   3.64656343952872*^9, {3.6465634840402656`*^9, 3.6465635002321916`*^9}, {
   3.646563573214366*^9, 3.6465635742724266`*^9}, {3.646563732895499*^9, 
   3.64656373395856*^9}, {3.646563960767533*^9, 3.646564011586439*^9}, {
   3.6465655870285497`*^9, 3.6465655878215947`*^9}, {3.6465726424840984`*^9, 
   3.6465726433431473`*^9}, {3.6466332294378233`*^9, 
   3.6466332303248744`*^9}, {3.6484714246086035`*^9, 3.6484714273614373`*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1024", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], "5"]]}], "-", 
    FractionBox[
     RowBox[{"256", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], "-", "9"}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "27"}], " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "+", "30", "+", 
        SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"360", " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "+", "960", "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"17", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
     RowBox[{"15", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}]}]], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"20", " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "-", 
         RowBox[{"81", " ", 
          TemplateBox[{"5"},
           "Zeta"]}], "+", "40"}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      FractionBox[
       RowBox[{"172", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "45"]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["32", "3"], " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           TemplateBox[{"3"},
            "Zeta"], "-", "1"}], ")"}]}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"22", " ", 
           TemplateBox[{"3"},
            "Zeta"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "Zeta"], "2"]}], "+", 
          RowBox[{"33", " ", 
           TemplateBox[{"5"},
            "Zeta"]}], "+", "10"}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"44", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "-", 
       FractionBox[
        RowBox[{"373", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "45"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          TemplateBox[{"3"},
           "Zeta"], "-", "43"}], ")"}]}], "-", 
       RowBox[{"200", " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       RowBox[{"32", " ", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "Zeta"], "2"]}], "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           TemplateBox[{"3"},
            "Zeta"]}], "-", 
          TemplateBox[{"5"},
           "Zeta"], "-", "5"}], ")"}]}], "-", 
       RowBox[{"340", " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", 
       FractionBox[
        RowBox[{"2921", " ", 
         TemplateBox[{"7"},
          "Zeta"]}], "4"], "+", "136", "-", 
       FractionBox[
        RowBox[{"31", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "378"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"78", " ", "HPLs8a"}], "5"]}], "+", 
       FractionBox[
        RowBox[{"905", " ", 
         TemplateBox[{"7"},
          "Zeta"]}], "4"], "-", 
       RowBox[{"218", " ", 
        TemplateBox[{"3"},
         "Zeta"], " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", 
       RowBox[{"290", " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           TemplateBox[{"3"},
            "Zeta"], "2"], "-", 
          RowBox[{"8", " ", 
           TemplateBox[{"5"},
            "Zeta"]}], "+", "6"}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "45"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"42", " ", 
           TemplateBox[{"3"},
            "Zeta"]}], "-", "53"}], ")"}]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "Zeta"], "2"]}], "+", 
       RowBox[{"204", " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       FractionBox[
        RowBox[{"14233", " ", 
         SuperscriptBox["\[Pi]", "8"]}], "3402000"], "-", "280"}], ")"}]}], 
    "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "3"}], ")"}], "4"], ")"}],
     SeriesData[$CellContext`\[CapitalDelta], 3, {}, -5, 4, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[CapitalDelta], 
    3, {-1024, 0, Rational[-256, 3] (-9 + Pi^2), 
     Rational[-64, 3] (30 + Pi^2 - 27 Zeta[3]), 
     Rational[8, 15] (960 + 40 Pi^2 - 17 Pi^4 + 360 Zeta[3]), (-16) Pi^2 + 
     Rational[-172, 45] Pi^4 - 8 (40 + 20 Zeta[3] - 81 Zeta[5]), 
     Rational[44, 45] Pi^4 + Rational[-373, 945] Pi^6 + 
     Rational[-32, 3] Pi^2 (-1 + Zeta[3]) + 
     8 (10 + 22 Zeta[3] - 5 Zeta[3]^2 + 33 Zeta[5]), 136 + 
     Rational[-31, 378] Pi^6 + Rational[1, 45] Pi^4 (-43 + Zeta[3]) - 200 
     Zeta[3] + 32 Zeta[3]^2 + Rational[4, 3] Pi^2 (-5 + 2 Zeta[3] - Zeta[5]) - 
     340 Zeta[5] + Rational[2921, 4] Zeta[7], -280 + 
     Rational[-78, 5] HPL`HPLs8a + Rational[14233, 3402000] Pi^8 + 
     204 Zeta[3] - 16 Zeta[3]^2 + Rational[-1, 45] Pi^4 (-53 + 42 Zeta[3]) + 
     Rational[2, 3] Pi^2 (6 + Zeta[3]^2 - 8 Zeta[5]) + 290 Zeta[5] - 218 
     Zeta[3] Zeta[5] + Rational[905, 4] Zeta[7]}, -5, 4, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{3.6472463821399794`*^9, 3.6484436490908375`*^9, 
  3.648443905884525*^9, 3.6484440282175217`*^9, 3.648471592469828*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.6476857051062202`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalDelta]=5", "Section",
 CellChangeTimes->{{3.646561145162489*^9, 3.6465611823276153`*^9}, {
  3.6465612942800183`*^9, 3.6465613819610333`*^9}, {3.646563120914496*^9, 
  3.646563168959244*^9}, {3.646563230905787*^9, 3.646563303843959*^9}, {
  3.6465635206843615`*^9, 3.6465635390064096`*^9}, {3.6465731421116753`*^9, 
  3.6465731608617477`*^9}, {3.6466332994428277`*^9, 3.646633308298334*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ResEta5", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"chi", "/.", 
      RowBox[{"etapp", "[", 
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"DeltaM", "+", "1"}], ")"}]}], "]"}]}], "/.", 
     RowBox[{"etapp", "[", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"DeltaM", "+", "1"}], ")"}]}], "+", "I"}], "]"}]}], "/.", 
    RowBox[{"etapp", "[", 
     RowBox[{
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"DeltaM", "+", "1"}], ")"}]}], "+", 
      RowBox[{"2", "I"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ExpD5", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"ResEta5", ",", 
          RowBox[{"{", 
           RowBox[{"\[CapitalDelta]", ",", "5", ",", "3"}], "}"}]}], "]"}], "/.",
         "slz"}], ")"}], "//.", 
      RowBox[{"etamm", "[", 
       RowBox[{"3", "I"}], "]"}]}], "//.", 
     RowBox[{"etamm", "[", 
      RowBox[{"2", "I"}], "]"}]}], "/.", "slz"}], "//", "sim1"}]}]}], "Input",
 CellChangeTimes->{{3.6465619695736427`*^9, 3.646561990069815*^9}, 
   3.64656343952872*^9, {3.6465634840402656`*^9, 3.646563532829056*^9}, 
   3.646564130955267*^9, {3.6465641907356863`*^9, 3.6465642657779784`*^9}, {
   3.6465643003439555`*^9, 3.646564305615257*^9}, {3.6465643457155504`*^9, 
   3.646564367464794*^9}, {3.6465644145834894`*^9, 3.646564480557263*^9}, {
   3.6465656000902967`*^9, 3.6465656009133434`*^9}, {3.6465657188380885`*^9, 
   3.646565719129105*^9}, {3.646633300430884*^9, 3.6466333012579317`*^9}, {
   3.6484440680478*^9, 3.648444068726839*^9}, {3.6484714318784513`*^9, 
   3.648471437971278*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1024", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "5"}], ")"}], "5"]]}], "+", 
    FractionBox[
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "33"}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "5"}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "36"}], " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "+", "31", "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "5"}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "+", "37"}], ")"}]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      FractionBox[
       RowBox[{"232", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "45"]}], 
     RowBox[{"\[CapitalDelta]", "-", "5"}]], "-", 
    RowBox[{
     FractionBox["2", "15"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1500"}], " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"16", " ", 
           TemplateBox[{"3"},
            "Zeta"]}], "-", "43"}], ")"}]}], "+", 
       RowBox[{"6300", " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", "285", "+", 
       SuperscriptBox["\[Pi]", "4"]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "5"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "246"}], " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "Zeta"], "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           TemplateBox[{"3"},
            "Zeta"]}], "-", "13"}], ")"}]}], "-", 
       RowBox[{"396", " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", 
       FractionBox["1771", "4"], "+", 
       FractionBox[
        RowBox[{"11", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "9"], "+", 
       FractionBox[
        RowBox[{"373", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "5"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"43", " ", 
            TemplateBox[{"3"},
             "Zeta"]}], "45"], "+", 
          FractionBox["27", "40"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"505", " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "2"], "-", 
       RowBox[{"48", " ", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "Zeta"], "2"]}], "+", 
       RowBox[{"329", " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", 
           TemplateBox[{"3"},
            "Zeta"]}], "+", 
          FractionBox[
           RowBox[{"4", " ", 
            TemplateBox[{"5"},
             "Zeta"]}], "3"], "+", 
          FractionBox["147", "8"]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"1001", " ", 
         TemplateBox[{"7"},
          "Zeta"]}], "4"], "-", 
       FractionBox["12387", "16"], "+", 
       FractionBox[
        RowBox[{"31", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "252"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "5"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"78", " ", "HPLs8a"}], "5"], "+", 
       RowBox[{
        FractionBox["1", "8"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"160", " ", 
           SuperscriptBox[
            TemplateBox[{"3"},
             "Zeta"], "2"]}], "-", 
          RowBox[{"2322", " ", 
           TemplateBox[{"5"},
            "Zeta"]}], "+", 
          RowBox[{
           TemplateBox[{"3"},
            "Zeta"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1744", " ", 
              TemplateBox[{"5"},
               "Zeta"]}], "-", "1779"}], ")"}]}], "-", 
          RowBox[{"2715", " ", 
           TemplateBox[{"7"},
            "Zeta"]}], "+", "7625"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"4", " ", 
            TemplateBox[{"3"},
             "Zeta"]}], "3"], "-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             TemplateBox[{"3"},
              "Zeta"], "2"]}], "3"], "+", 
          RowBox[{"8", " ", 
           TemplateBox[{"5"},
            "Zeta"]}], "-", 
          FractionBox["557", "48"]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"7", " ", 
            TemplateBox[{"3"},
             "Zeta"]}], "5"], "-", 
          FractionBox["223", "144"]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"14233", " ", 
         SuperscriptBox["\[Pi]", "8"]}], "3402000"]}], ")"}]}], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "5"}], ")"}], "4"], ")"}],
     SeriesData[$CellContext`\[CapitalDelta], 5, {}, -5, 4, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[CapitalDelta], 
    5, {-1024, 0, Rational[64, 3] (-33 + 4 Pi^2), 
     16 (31 + 2 Pi^2 - 36 Zeta[3]), (-16) Pi^2 + Rational[232, 45] Pi^4 - 
     8 (37 + 36 Zeta[3]), 
     Rational[-2, 15] (285 + Pi^4 - 1500 Zeta[3] + 5 Pi^2 (-43 + 16 Zeta[3]) + 
      6300 Zeta[5]), Rational[1771, 4] + Rational[11, 9] Pi^4 + 
     Rational[373, 945] Pi^6 - 246 Zeta[3] + 40 Zeta[3]^2 + 
     2 Pi^2 (-13 + 8 Zeta[3]) - 396 Zeta[5], Rational[-12387, 16] + 
     Rational[31, 252] Pi^6 + 
     Pi^4 (Rational[27, 40] + Rational[43, 45] Zeta[3]) + 
     Rational[505, 2] Zeta[3] - 48 Zeta[3]^2 + 329 Zeta[5] + 
     Pi^2 (Rational[147, 8] - 6 Zeta[3] + Rational[4, 3] Zeta[5]) + 
     Rational[-1001, 4] Zeta[7], Rational[78, 5] HPL`HPLs8a + 
     Rational[-14233, 3402000] Pi^8 + 
     Pi^4 (Rational[-223, 144] + Rational[7, 5] Zeta[3]) + 
     Pi^2 (Rational[-557, 48] + Rational[4, 3] Zeta[3] + 
       Rational[-2, 3] Zeta[3]^2 + 8 Zeta[5]) + 
     Rational[1, 8] (7625 + 160 Zeta[3]^2 - 2322 Zeta[5] + 
       Zeta[3] (-1779 + 1744 Zeta[5]) - 2715 Zeta[7])}, -5, 4, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.6465619736758776`*^9, 3.6465619909388647`*^9}, 
   3.646563296227523*^9, {3.6465634400527496`*^9, 3.6465634419758596`*^9}, {
   3.6465634950208936`*^9, 3.646563500587212*^9}, 3.6465635426996202`*^9, 
   3.646564138910722*^9, {3.646564209718772*^9, 3.6465642452848063`*^9}, 
   3.6465642795877686`*^9, {3.646564323031253*^9, 3.646564483253417*^9}, 
   3.6465656018943996`*^9, 3.646565723902378*^9, 3.646573166163051*^9, 
   3.6466417040155416`*^9, 3.6484440337638392`*^9, 3.6484440699909115`*^9, 
   3.64847159539478*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[CapitalDelta]=7", "Section",
 CellChangeTimes->{{3.646561145162489*^9, 3.6465611823276153`*^9}, {
  3.6465612942800183`*^9, 3.6465613819610333`*^9}, {3.646563120914496*^9, 
  3.646563168959244*^9}, {3.646563230905787*^9, 3.646563303843959*^9}, {
  3.6465635206843615`*^9, 3.6465635390064096`*^9}, {3.646564848141288*^9, 
  3.646564864337214*^9}, {3.646573173293459*^9, 3.6465731975488462`*^9}, {
  3.646633313230616*^9, 3.646633320660041*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ResEta7", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"chi", "/.", 
       RowBox[{"etapp", "[", 
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"DeltaM", "+", "1"}], ")"}]}], "]"}]}], "/.", 
      RowBox[{"etapp", "[", 
       RowBox[{
        RowBox[{"I", 
         RowBox[{"(", 
          RowBox[{"DeltaM", "+", "1"}], ")"}]}], "+", "I"}], "]"}]}], "/.", 
     RowBox[{"etapp", "[", 
      RowBox[{
       RowBox[{"I", 
        RowBox[{"(", 
         RowBox[{"DeltaM", "+", "1"}], ")"}]}], "+", 
       RowBox[{"2", "I"}]}], "]"}]}], "/.", 
    RowBox[{"etapp", "[", 
     RowBox[{
      RowBox[{"I", 
       RowBox[{"(", 
        RowBox[{"DeltaM", "+", "1"}], ")"}]}], "+", 
      RowBox[{"3", "I"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ExpD7", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{"ResEta7", ",", 
           RowBox[{"{", 
            RowBox[{"\[CapitalDelta]", ",", "7", ",", "3"}], "}"}]}], "]"}], "/.",
          "slz"}], ")"}], "//.", 
       RowBox[{"etamm", "[", 
        RowBox[{"4", "I"}], "]"}]}], "//.", 
      RowBox[{"etamm", "[", 
       RowBox[{"3", "I"}], "]"}]}], "//.", 
     RowBox[{"etamm", "[", 
      RowBox[{"2", "I"}], "]"}]}], "/.", "slz"}], "//", "sim1"}]}]}], "Input",
 CellChangeTimes->{{3.6465619695736427`*^9, 3.646561990069815*^9}, 
   3.64656343952872*^9, {3.6465634840402656`*^9, 3.646563532829056*^9}, 
   3.646564130955267*^9, {3.6465641907356863`*^9, 3.6465642657779784`*^9}, {
   3.6465643003439555`*^9, 3.646564305615257*^9}, {3.6465643457155504`*^9, 
   3.646564367464794*^9}, {3.6465644145834894`*^9, 3.646564480557263*^9}, {
   3.6465648586628895`*^9, 3.6465648705705705`*^9}, {3.6465656076227274`*^9, 
   3.6465656086157846`*^9}, {3.6465657329478955`*^9, 
   3.6465657331799088`*^9}, {3.6466333141236672`*^9, 3.6466333148807106`*^9}, 
   3.6484440895560303`*^9, {3.648471441267485*^9, 3.648471447523652*^9}, 
   3.64847162983428*^9}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["1024", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}], "5"]]}], "-", 
    FractionBox[
     RowBox[{"64", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", "37"}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "972"}], " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "+", "733", "+", 
        RowBox[{"66", " ", 
         SuperscriptBox["\[Pi]", "2"]}]}], ")"}]}], 
     RowBox[{"27", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"17820", " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "+", "9905", "+", 
        RowBox[{"930", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"459", " ", 
         SuperscriptBox["\[Pi]", "4"]}]}], ")"}]}], 
     RowBox[{"405", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}]}]], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1960", " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "9"]}], "+", 
      RowBox[{"648", " ", 
       TemplateBox[{"5"},
        "Zeta"]}], "+", 
      FractionBox["17086", "243"], "-", 
      FractionBox[
       RowBox[{"862", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "27"], "-", 
      FractionBox[
       RowBox[{"946", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "135"]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["7178", "243"], "-", 
          FractionBox[
           RowBox[{"176", " ", 
            TemplateBox[{"3"},
             "Zeta"]}], "9"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"7682", " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "27"], "-", 
       RowBox[{"40", " ", 
        SuperscriptBox[
         TemplateBox[{"3"},
          "Zeta"], "2"]}], "+", 
       RowBox[{"484", " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "-", 
       FractionBox["917383", "2916"], "+", 
       FractionBox[
        RowBox[{"539", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "405"], "-", 
       FractionBox[
        RowBox[{"373", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "945"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"46345", " ", 
          TemplateBox[{"3"},
           "Zeta"]}], "162"]}], "+", 
       FractionBox[
        RowBox[{"176", " ", 
         SuperscriptBox[
          TemplateBox[{"3"},
           "Zeta"], "2"]}], "3"], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"216", " ", 
            TemplateBox[{"3"},
             "Zeta"]}], "-", "22889"}], ")"}]}], "9720"], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"170", " ", 
            TemplateBox[{"3"},
             "Zeta"]}], "27"], "-", 
          FractionBox[
           RowBox[{"4", " ", 
            TemplateBox[{"5"},
             "Zeta"]}], "3"], "-", 
          FractionBox["124207", "5832"]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"3301", " ", 
         TemplateBox[{"5"},
          "Zeta"]}], "9"], "+", 
       FractionBox[
        RowBox[{"2921", " ", 
         TemplateBox[{"7"},
          "Zeta"]}], "4"], "+", 
       FractionBox["16681309", "34992"], "-", 
       FractionBox[
        RowBox[{"341", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "2268"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"78", " ", "HPLs8a"}], "5"]}], "+", 
       FractionBox[
        RowBox[{"9955", " ", 
         TemplateBox[{"7"},
          "Zeta"]}], "24"], "-", 
       RowBox[{"218", " ", 
        TemplateBox[{"3"},
         "Zeta"], " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", 
       FractionBox[
        RowBox[{"33371", " ", 
         TemplateBox[{"5"},
          "Zeta"]}], "108"], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             TemplateBox[{"3"},
              "Zeta"]}], "3"]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             TemplateBox[{"3"},
              "Zeta"], "2"]}], "3"], "-", 
          FractionBox[
           RowBox[{"88", " ", 
            TemplateBox[{"5"},
             "Zeta"]}], "9"], "+", 
          FractionBox["159607", "11664"]}], ")"}]}], "-", 
       FractionBox[
        RowBox[{"196", " ", 
         SuperscriptBox[
          TemplateBox[{"3"},
           "Zeta"], "2"]}], "9"], "+", 
       FractionBox[
        RowBox[{"153187", " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "648"], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["152453", "58320"], "-", 
          FractionBox[
           RowBox[{"77", " ", 
            TemplateBox[{"3"},
             "Zeta"]}], "45"]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"14233", " ", 
         SuperscriptBox["\[Pi]", "8"]}], "3402000"], "-", 
       FractionBox["56961727", "104976"]}], ")"}]}], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[CapitalDelta]", "-", "7"}], ")"}], "4"], ")"}],
     SeriesData[$CellContext`\[CapitalDelta], 7, {}, -5, 4, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[CapitalDelta], 
    7, {-1024, 0, Rational[-64, 3] (-37 + 4 Pi^2), 
     Rational[-16, 27] (733 + 66 Pi^2 - 972 Zeta[3]), 
     Rational[8, 405] (9905 + 930 Pi^2 - 459 Pi^4 + 17820 Zeta[3]), 
     Rational[17086, 243] + Rational[-862, 27] Pi^2 + 
     Rational[-946, 135] Pi^4 + Rational[-1960, 9] Zeta[3] + 648 Zeta[5], 
     Rational[-917383, 2916] + Rational[539, 405] Pi^4 + 
     Rational[-373, 945] Pi^6 + 
     Pi^2 (Rational[7178, 243] + Rational[-176, 9] Zeta[3]) + 
     Rational[7682, 27] Zeta[3] - 40 Zeta[3]^2 + 484 Zeta[5], 
     Rational[16681309, 34992] + Rational[-341, 2268] Pi^6 + 
     Rational[-46345, 162] Zeta[3] + Rational[176, 3] Zeta[3]^2 + 
     Rational[1, 9720] Pi^4 (-22889 + 216 Zeta[3]) + 
     Pi^2 (Rational[-124207, 5832] + Rational[170, 27] Zeta[3] + 
       Rational[-4, 3] Zeta[5]) + Rational[-3301, 9] Zeta[5] + 
     Rational[2921, 4] Zeta[7], Rational[-56961727, 104976] + 
     Rational[-78, 5] HPL`HPLs8a + Rational[14233, 3402000] Pi^8 + 
     Pi^4 (Rational[152453, 58320] + Rational[-77, 45] Zeta[3]) + 
     Rational[153187, 648] Zeta[3] + Rational[-196, 9] Zeta[3]^2 + 
     Pi^2 (Rational[159607, 11664] + Rational[-4, 3] Zeta[3] + 
       Rational[2, 3] Zeta[3]^2 + Rational[-88, 9] Zeta[5]) + 
     Rational[33371, 108] Zeta[5] - 218 Zeta[3] Zeta[5] + 
     Rational[9955, 24] Zeta[7]}, -5, 4, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.646564880616145*^9, 3.6465656098238535`*^9, 3.6465657384042077`*^9, 
   3.6465658005117598`*^9, 3.646573204208227*^9, 3.6466417101748943`*^9, {
   3.6476862461360817`*^9, 3.6476862615863886`*^9}, {3.648444081123548*^9, 
   3.648444091252127*^9}, 3.648471598941147*^9, 3.648471708634857*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion at \[CapitalDelta]\[Rule]+I \[Infinity]", "Title",
 CellChangeTimes->{{3.646571968732562*^9, 3.6465719860665536`*^9}, {
  3.648441776291058*^9, 3.648441778291089*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"we", " ", "denote", " ", "\[CapitalDelta]"}], "=", 
     RowBox[{"I", " ", "\[Nu]"}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"so", " ", "that", " ", "\[Nu]"}], " ", "\[RightArrow]", " ", 
    RowBox[{"+", "\[Infinity]"}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6484417995164146`*^9, 3.64844183503446*^9}, {
  3.6484426379990063`*^9, 3.6484426409481745`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "first", " ", "expand", " ", "the", " ", "term", " ", "with", " ", "the", 
    " ", "argument", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], "2"]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ExpInfPositiv", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"ResEtas", "/.", 
            RowBox[{"x", "\[Rule]", 
             FractionBox[
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"I", " ", "\[Nu]"}]}], "2"]}]}], ")"}], "//", "leta"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"\[Nu]", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], "/.",
        "slz"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"the", " ", "result"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Normal", "[", "ExpInfPositiv", "]"}], "/.", 
          RowBox[{"\[Nu]", "\[Rule]", 
           RowBox[{
            RowBox[{"Exp", "[", 
             RowBox[{
              RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}], "\[Nu]"}]}]}], 
         ")"}], "+", "ExpInfPositiv"}], "//", "PowerExpand"}], ")"}], "/.", 
     RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], "//", "sim1"}]}]}]], "Input",
 CellChangeTimes->{{3.646566576104121*^9, 3.64656657800323*^9}, {
   3.646567053749441*^9, 3.646567077495799*^9}, {3.646567117475086*^9, 
   3.646567131126867*^9}, {3.6465732157018847`*^9, 3.646573216040904*^9}, 
   3.648441437615856*^9, {3.648441501471837*^9, 3.648441503254364*^9}, {
   3.648441593028243*^9, 3.6484415930507436`*^9}, {3.6484418431445847`*^9, 
   3.6484418433695884`*^9}, {3.6484419595188723`*^9, 
   3.6484420414496307`*^9}, {3.648442646234477*^9, 3.648442649099641*^9}, {
   3.6484430719478264`*^9, 3.6484430722978463`*^9}, 3.6484441140604315`*^9, {
   3.648444413769574*^9, 3.648444431782604*^9}, {3.648455712254818*^9, 
   3.6484557183899126`*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["8", "45"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"log", "(", "\[Nu]", ")"}]}], "+", 
       RowBox[{"900", " ", 
        TemplateBox[{"5"},
         "Zeta"]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       RowBox[{"11", " ", 
        TagBox["\[DoubledGamma]",
         Function[{}, EulerGamma]], " ", 
        SuperscriptBox["\[Pi]", "4"]}], "-", 
       RowBox[{"11", " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"log", "(", "2", ")"}]}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1440", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"log", "(", "\[Nu]", ")"}]}], "+", 
        RowBox[{"8640", " ", 
         TemplateBox[{"3"},
          "Zeta"]}], "-", 
        RowBox[{"11", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "+", 
        RowBox[{"1440", " ", 
         TagBox["\[DoubledGamma]",
          Function[{}, EulerGamma]], " ", 
         SuperscriptBox["\[Pi]", "2"]}], "-", 
        RowBox[{"1440", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"log", "(", "2", ")"}]}]}], ")"}]}], 
     RowBox[{"135", " ", 
      SuperscriptBox["\[Nu]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"1024", " ", 
       RowBox[{
        SuperscriptBox["log", "2"], "(", "\[Nu]", ")"}]}], "+", 
      RowBox[{"128", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", 
         RowBox[{"16", " ", 
          TagBox["\[DoubledGamma]",
           Function[{}, EulerGamma]]}], "-", 
         SuperscriptBox["\[Pi]", "2"], "-", 
         RowBox[{"16", " ", 
          RowBox[{"log", "(", "2", ")"}]}]}], ")"}], " ", 
       RowBox[{"log", "(", "\[Nu]", ")"}]}], "-", 
      RowBox[{"768", " ", 
       TemplateBox[{"3"},
        "Zeta"]}], "+", 
      FractionBox[
       RowBox[{"154", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "675"], "+", 
      FractionBox[
       RowBox[{"832", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
      RowBox[{"1024", " ", 
       SuperscriptBox[
        TagBox["\[DoubledGamma]",
         Function[{}, EulerGamma]], "2"]}], "-", "256", "+", 
      RowBox[{"1024", " ", 
       RowBox[{
        SuperscriptBox["log", "2"], "(", "2", ")"}]}], "-", 
      RowBox[{"128", " ", 
       TagBox["\[DoubledGamma]",
        Function[{}, EulerGamma]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "8"}], "+", 
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"16", " ", 
          RowBox[{"log", "(", "2", ")"}]}]}], ")"}]}], "+", 
      RowBox[{"128", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"log", "(", "2", ")"}]}], "-", 
      RowBox[{"1024", " ", 
       RowBox[{"log", "(", "2", ")"}]}]}], 
     SuperscriptBox["\[Nu]", "4"]], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "\[Nu]"], ")"}], "6"], ")"}],
     SeriesData[$CellContext`\[Nu], 
      DirectedInfinity[1], {}, 0, 6, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[Nu], 
    DirectedInfinity[1], {
    Rational[-8, 45] (11 EulerGamma Pi^4 - 11 Pi^4 Log[2] + 
      11 Pi^4 Log[$CellContext`\[Nu]] + 30 Pi^2 Zeta[3] + 900 Zeta[5]), 0, 
     Rational[-4, 135] (1440 EulerGamma Pi^2 - 11 Pi^4 - 1440 Pi^2 Log[2] + 
      1440 Pi^2 Log[$CellContext`\[Nu]] + 8640 Zeta[3]), 0, -256 + 
     1024 EulerGamma^2 + Rational[832, 9] Pi^2 + Rational[154, 675] Pi^4 - 
     1024 Log[2] + 128 Pi^2 Log[2] + 1024 Log[2]^2 - 128 
     EulerGamma (-8 + Pi^2 + 16 Log[2]) + 
     128 (8 + 16 EulerGamma - Pi^2 - 16 Log[2]) Log[$CellContext`\[Nu]] + 
     1024 Log[$CellContext`\[Nu]]^2 - 768 Zeta[3]}, 0, 6, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.6484418887027845`*^9, 3.648441951741253*^9}, 
   3.6484420171647577`*^9, 3.6484426535148935`*^9, {3.6484430604691696`*^9, 
   3.6484430761620674`*^9}, 3.648444265854114*^9, {3.648444417745802*^9, 
   3.648444433779719*^9}, 3.648471657288597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Expansion of the LO and NLO results\
\>", "Subtitle",
 CellChangeTimes->{{3.6484719912149477`*^9, 3.6484720029417725`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", "NLO", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6484722127282543`*^9, 3.6484722165030355`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"NLOres", "=", 
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"-", "3"}], "2"], 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Pi]", "^", "2"}], 
       RowBox[{"Log", "[", "2", "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[Pi]", "^", "2"}], "3"], 
       RowBox[{"s", "[", "1", "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"s", "[", "3", "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Pi]", "^", "2"}], 
       RowBox[{"s", "[", 
        RowBox[{"-", "1"}], "]"}]}], "-", 
      RowBox[{"4", 
       RowBox[{"s", "[", 
        RowBox[{
         RowBox[{"-", "2"}], ",", "1"}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NLOEtas", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"NLOres", "//", "te"}], ")"}], "/.", 
    RowBox[{"M", "\[Rule]", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExpInfPositivNLO", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"NLOEtas", "/.", 
           RowBox[{"x", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"I", " ", "\[Nu]"}]}], "2"]}]}], ")"}], "//", "leta"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], "/.",
       "slz"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expansion", " ", "of", " ", "NLO", " ", "result"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"NLOexp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Normal", "[", "ExpInfPositivNLO", "]"}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}], "\[Nu]"}]}]}], ")"}],
        "+", "ExpInfPositivNLO"}], "//", "PowerExpand"}], ")"}], "/.", 
    RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], "//", "sim1"}]}]}], "Input",
 CellChangeTimes->{{3.6484720703312397`*^9, 3.6484720721194406`*^9}, {
  3.6484721127715654`*^9, 3.64847214594169*^9}, {3.6484721883720045`*^9, 
  3.6484722552018566`*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{
     FractionBox["8", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"log", "(", "\[Nu]", ")"}]}], "+", 
       RowBox[{"9", " ", 
        TemplateBox[{"3"},
         "Zeta"]}], "+", 
       RowBox[{
        TagBox["\[DoubledGamma]",
         Function[{}, EulerGamma]], " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"log", "(", "2", ")"}]}]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"64", " ", 
       RowBox[{"log", "(", "\[Nu]", ")"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "9"], "+", 
      RowBox[{"64", " ", 
       TagBox["\[DoubledGamma]",
        Function[{}, EulerGamma]]}], "+", "32", "-", 
      RowBox[{"64", " ", 
       RowBox[{"log", "(", "2", ")"}]}]}], 
     SuperscriptBox["\[Nu]", "2"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"192", " ", 
       RowBox[{"log", "(", "\[Nu]", ")"}]}], "+", 
      RowBox[{"192", " ", 
       TagBox["\[DoubledGamma]",
        Function[{}, EulerGamma]]}], "-", 
      RowBox[{
       FractionBox["2", "45"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"7", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "+", 
         RowBox[{"480", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"log", "(", "512", ")"}]}], ")"}]}]}], ")"}]}]}], 
     SuperscriptBox["\[Nu]", "4"]], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "\[Nu]"], ")"}], "6"], ")"}],
     SeriesData[$CellContext`\[Nu], 
      DirectedInfinity[1], {}, 0, 6, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[Nu], 
    DirectedInfinity[1], {
    Rational[8, 3] (EulerGamma Pi^2 - Pi^2 Log[2] + 
      Pi^2 Log[$CellContext`\[Nu]] + 9 Zeta[3]), 0, 32 + 64 EulerGamma + 
     Rational[-4, 9] Pi^2 - 64 Log[2] + 64 Log[$CellContext`\[Nu]], 0, 
     192 EulerGamma + Rational[-2, 45] (7 Pi^2 + 480 (5 + Log[512])) + 
     192 Log[$CellContext`\[Nu]]}, 0, 6, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{3.6484722958199496`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", " ", "LO", " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.6484722643909817`*^9, 3.648472267022742*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"LOres", "=", 
   RowBox[{
    RowBox[{"-", "4"}], 
    RowBox[{"s", "[", "1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LOEtas", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"LOres", "//", "te"}], ")"}], "/.", 
    RowBox[{"M", "\[Rule]", "x"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ExpInfPositivLO", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"LOEtas", "/.", 
           RowBox[{"x", "\[Rule]", 
            FractionBox[
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"I", " ", "\[Nu]"}]}], "2"]}]}], ")"}], "//", "leta"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"\[Nu]", ",", "\[Infinity]", ",", "5"}], "}"}]}], "]"}], "/.",
       "slz"}], "//", "Simplify"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"expansion", " ", "of", " ", "NLO", " ", "result"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"LOexp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Normal", "[", "ExpInfPositivLO", "]"}], "/.", 
         RowBox[{"\[Nu]", "\[Rule]", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "\[Phi]"}], "]"}], "\[Nu]"}]}]}], ")"}],
        "+", "ExpInfPositivLO"}], "//", "PowerExpand"}], ")"}], "/.", 
    RowBox[{"\[Phi]", "\[Rule]", "\[Pi]"}]}], "//", "sim1"}]}]}], "Input",
 CellChangeTimes->{{3.6484720703312397`*^9, 3.6484720721194406`*^9}, {
  3.6484721127715654`*^9, 3.64847214594169*^9}, {3.6484721883720045`*^9, 
  3.64847230623091*^9}}],

Cell[BoxData[
 FormBox[
  InterpretationBox[
   RowBox[{
    RowBox[{"-", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"log", "(", 
         FractionBox["\[Nu]", "2"], ")"}], "+", 
        TagBox["\[DoubledGamma]",
         Function[{}, EulerGamma]]}], ")"}]}]}], "+", 
    FractionBox["4", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Nu]", "2"]}]], "+", 
    FractionBox["14", 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Nu]", "4"]}]], "+", 
    InterpretationBox[
     RowBox[{"O", "(", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["1", "\[Nu]"], ")"}], "6"], ")"}],
     SeriesData[$CellContext`\[Nu], 
      DirectedInfinity[1], {}, 0, 6, 1],
     Editable->False]}],
   SeriesData[$CellContext`\[Nu], 
    DirectedInfinity[
    1], {(-8) (EulerGamma + Log[Rational[1, 2] $CellContext`\[Nu]]), 0, 
     Rational[4, 3], 0, 
     Rational[14, 15]}, 0, 6, 1],
   Editable->False], TraditionalForm]], "Output",
 CellChangeTimes->{{3.648472300634163*^9, 3.6484723070194225`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Numerical evaluation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"our", " ", "NNLO", " ", "result"}], TraditionalForm]]]
}], "Title",
 CellChangeTimes->{{3.6461404409220686`*^9, 3.6461404419621277`*^9}, 
   3.6461420335981646`*^9, {3.6465720025334954`*^9, 3.646572027637931*^9}, {
   3.6472467740805764`*^9, 3.647246798309744*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"basis", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{"OurRes", ",", 
      RowBox[{"s", "[", "__", "]"}], ",", "\[Infinity]"}], "]"}], "//", 
    "Union"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6461405208846416`*^9, 3.646140532963333*^9}, 
   3.646140709692441*^9, 3.6461420335981646`*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "OurNum", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OurNum", "[", "Delta_", "]"}], ":=", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"sub1", ",", "sub2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"sub1", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"sss", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"sss", "//", 
             RowBox[{
              RowBox[{"CompSum", "[", 
               RowBox[{"#", ",", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "-", "Delta"}], "2"]}], "]"}], "&"}]}], 
            ")"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sss", ",", "basis"}], "}"}]}], "]"}], "//", "Flatten"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"sub2", "=", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"sss", "\[Rule]", 
           RowBox[{"(", 
            RowBox[{"sss", "//", 
             RowBox[{
              RowBox[{"CompSum", "[", 
               RowBox[{"#", ",", 
                FractionBox[
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "Delta"}], "2"]}], "]"}], "&"}]}], 
            ")"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"sss", ",", "basis"}], "}"}]}], "]"}], "//", "Flatten"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"OurRes", "/.", "sub1"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{"OurRes", "/.", "sub2"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.6461404444802723`*^9, 3.6461404505726204`*^9}, {
   3.646140584444278*^9, 3.646140667344019*^9}, {3.6461410598554697`*^9, 
   3.646141063896701*^9}, {3.646141119028854*^9, 3.6461411300844865`*^9}, {
   3.6461414858188334`*^9, 3.6461414870819054`*^9}, 3.6461420335981646`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "number", " ", "of", " ", "guaranteed", " ", "digits", " ", "of", " ", 
    "precision"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PREC", "=", "5"}], ";"}]}]], "Input",
 CellChangeTimes->{{3.646140675644494*^9, 3.6461406788416767`*^9}, 
   3.646141165951538*^9, {3.6461412804470863`*^9, 3.646141280638098*^9}, {
   3.6461414607173977`*^9, 3.646141461404437*^9}, {3.646141505122937*^9, 
   3.6461415122363443`*^9}, {3.646141603500564*^9, 3.6461416125790834`*^9}, 
   3.6461420335981646`*^9, 3.6472457507456846`*^9, 3.6472462987330093`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"OurNum", "[", "Delta", "]"}], " ", "gives", " ", "our", " ", 
     "NNLO", " ", "result", " ", "evaluated", " ", "at", " ", 
     "\[CapitalDelta]"}], "=", "Delta"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"e1", "=", 
   RowBox[{"OurNum", "[", 
    RowBox[{"45", "/", "100"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6461407334878025`*^9, 3.6461407583222227`*^9}, {
   3.646141501475729*^9, 3.6461415355326767`*^9}, {3.6461416249867935`*^9, 
   3.646141658811728*^9}, 3.646141735746128*^9, 3.6461420335981646`*^9, {
   3.6472463037023287`*^9, 3.647246332409797*^9}, 3.64844109967141*^9, 
   3.6484427201617055`*^9}],

Cell[BoxData[
 FormBox["10774.63581884717663403227624662440107201099`13.177564505691796", 
  TraditionalForm]], "Output",
 CellChangeTimes->{3.646572462885826*^9, 3.646641689757726*^9, 
  3.6472456516479797`*^9, 3.6484411638273954`*^9, 3.648442783566332*^9, 
  3.648471702737925*^9, 3.648471942049134*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1271, 867},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
DockedCells->{},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
ShowSelection->True,
Magnification->1.100000023841858,
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (January 25, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1575, 25, 195, "Text"],
Cell[CellGroupData[{
Cell[2157, 49, 173, 2, 111, "Title"],
Cell[CellGroupData[{
Cell[2355, 55, 471, 13, 53, "Input"],
Cell[CellGroupData[{
Cell[2851, 72, 188, 3, 62, "Print"],
Cell[3042, 77, 163, 3, 23, "Print"],
Cell[3208, 82, 178, 3, 23, "Print"],
Cell[3389, 87, 144, 3, 23, "Print"],
Cell[3536, 92, 149, 3, 23, "Print"],
Cell[3688, 97, 228, 4, 43, "Print"],
Cell[3919, 103, 206, 3, 43, "Print"]
}, Open  ]]
}, Open  ]],
Cell[4152, 110, 562, 10, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4751, 125, 362, 9, 111, "Title"],
Cell[5116, 136, 6824, 198, 213, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11977, 339, 118, 1, 111, "Title"],
Cell[12098, 342, 3518, 88, 199, "Text"],
Cell[CellGroupData[{
Cell[15641, 434, 659, 18, 69, "Input"],
Cell[16303, 454, 41486, 1238, 674, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[57838, 1698, 226, 3, 134, "Title"],
Cell[58067, 1703, 1191, 37, 155, "Input"],
Cell[CellGroupData[{
Cell[59283, 1744, 514, 7, 114, "Section"],
Cell[CellGroupData[{
Cell[59822, 1755, 2013, 44, 160, "Input"],
Cell[61838, 1801, 4456, 122, 126, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[66343, 1929, 603, 8, 114, "Section"],
Cell[CellGroupData[{
Cell[66971, 1941, 1273, 33, 63, "Input"],
Cell[68247, 1976, 6812, 209, 235, "Output"]
}, Open  ]],
Cell[75074, 2188, 70, 1, 38, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75181, 2194, 406, 5, 114, "Section"],
Cell[CellGroupData[{
Cell[75612, 2203, 1724, 45, 63, "Input"],
Cell[77339, 2250, 7917, 236, 247, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[85305, 2492, 451, 6, 114, "Section"],
Cell[CellGroupData[{
Cell[85781, 2502, 2087, 56, 63, "Input"],
Cell[87871, 2560, 8203, 243, 267, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[96135, 2810, 183, 2, 134, "Title"],
Cell[96321, 2814, 496, 12, 63, "Input"],
Cell[CellGroupData[{
Cell[96842, 2830, 2181, 55, 145, "Input"],
Cell[99026, 2887, 4292, 116, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103355, 3008, 133, 3, 70, "Subtitle"],
Cell[103491, 3013, 133, 2, 38, "Input"],
Cell[CellGroupData[{
Cell[103649, 3019, 2405, 74, 184, "Input"],
Cell[106057, 3095, 2310, 68, 78, "Output"]
}, Open  ]],
Cell[108382, 3166, 166, 3, 63, "Input"],
Cell[CellGroupData[{
Cell[108573, 3173, 1764, 52, 160, "Input"],
Cell[110340, 3227, 1040, 32, 63, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[111441, 3266, 348, 8, 134, "Title"],
Cell[111792, 3276, 341, 9, 38, "Input"],
Cell[112136, 3287, 2019, 55, 232, "Input"],
Cell[114158, 3344, 619, 12, 63, "Input"],
Cell[CellGroupData[{
Cell[114802, 3360, 711, 15, 63, "Input"],
Cell[115516, 3377, 305, 5, 38, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/SuppPackage.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Definitions of \[Eta]-functions*)


(* to format the output nicely *)
MakeBoxes[\[Eta],TraditionalForm]:=StyleBox["\[Eta]",FontColor->Orange];


Load\[Eta]tools=Block[{},
MS[i1_,is___,M_]:=Sum[Sign[i1]^n/n^Abs[i1] MS[is,n],{n,1,M}];
MS[i1_,M_]:=Sum[Sign[i1]^n/n^Abs[i1],{n,1,M}];
Mi[i1_,is___,M_]:=sum[Sign[i1]^n[Length[{is}]]/n[Length[{is}]]^Abs[i1] Mi[is,n[Length[{is}]]]-Sign[i1]^(n[Length[{is}]]+M)/(n[Length[{is}]]+M)^Abs[i1] Mi[is,n[Length[{is}]]+M],{n[Length[{is}]],1,\[Infinity]}];
Mi[M_]=1;
Mr[i1_,is___,M_]:=sum[Sign[i1]^n[Length[{is}]+1]/n[Length[{is}]+1]^Abs[i1] Mr[is,n[Length[{is}]+1]]-Sign[i1]^(n[Length[{is}]+1])/(n[Length[{is}]+1]+M)^Abs[i1] Mr[is,n[Length[{is}]+1]+M],{n[Length[{is}]+1],1,\[Infinity]}];
Mr[M_]=1;
ToS=(#/.S->s/.s[a__]:>S[a,M])&;
ToMS[M_]=(#/.S->s/.s[a__]:>MS0[a,M]/.MS0->MS)&;
];


cut=100;
\[Eta]0[Z_List,S_List][u_]:=Block[{ns=Table[n\[Degree]\[Degree][i],{i,Length[Z]}],Sum1},
Sum1[Times@@(Z^ns)/Times@@((u+I ns)^S),Sequence@@Table[{ns[[i]],If[i==Length@ns,-1,ns[[i+1]]]+1,cut},{i,Length@ns,1,-1}]]/.Sum1->Sum
];
Clear[GenerateTuplesGLM];
GenerateTuplesGLM[h_[{z1__},{s1__}],h_[{z2__},{s2__}]] := Block[{P,set1,set2,ind,withzero,x,tlen,e1,e2,H},
set1=P@@@({{z1},H/@{s1}}\[Transpose]);
set2=P@@@({{z2},H/@{s2}}\[Transpose]);
withzero[set_,len_]:=(ind=0;Permutations[Table[0,{len}]~Join~Table[x,{Length[set]}]]/.x:>(set[[Mod[ind++,Length[set]]+1]]));
Plus@@h@@@Transpose/@(Flatten[Table[
e1=withzero[set1,tlen-Length[set1]];
e2=withzero[set2,tlen-Length[set2]];
KroneckerProduct[Table[1,{Length[e2]}],e1]+KroneckerProduct[e2\[Transpose],Table[1,{Length[e1]}]]\[Transpose]/.{a1___,0,a2___}:>Sequence[]
,{tlen,Max[{Length[set1],Length[set2]}],Length[set1]+Length[set2]}],1]/.{P[a1_,a2_]+P[b1_,b2_]:>P[a1 b1,a2+ b2],2P[a1_,a2_]:>P[a1 a1,a2+ a2]}/.P->List/.H[a_]:>a)
];
MakeBoxes[\[Eta][a_List,b_List][u],TraditionalForm]:=SubsuperscriptBox[StyleBox["\[Eta]",FontColor->Orange],MakeBoxes[Grid[{b}],TraditionalForm],MakeBoxes[Grid[{a}],TraditionalForm]];
MakeBoxes[u,TraditionalForm]:=StyleBox["u",FontColor->Green];
MakeBoxes[\[Eta][a_List,b_List][u+c_],TraditionalForm]:=SubsuperscriptBox[SuperscriptBox[StyleBox["\[Eta]",FontColor->Orange],StyleBox["["<>ToString[2c/I]<>"]",FontColor->Red]],MakeBoxes[Grid[{b}],TraditionalForm],MakeBoxes[Grid[{a}],TraditionalForm]];
\[Eta][{},{}][u_]=1;
comb= {a_^b_:>a^Expand[b],a1_^(b1_.+c1_ u)a2_^(b2_.+c2_ u):>a1^b1 a2^b2(a1^(-c1/I)a2^(-c2/I))^(-I u)/;FreeQ[b1,u]&&FreeQ[b2,u],
a1_^(b1_.+c1_ u):>a1^b1 (a1^(-c1/I))^(-I u)/;FreeQ[b1,u]};
etacomb={\[Eta][{Z1___},{A1___}][u_]\[Eta][{Z2___},{A2___}][u_]:>(GenerateTuplesGLM[Li[{Z1},{A1}],Li[{Z2},{A2}]]/.Li[a___]:>\[Eta][a][u]),
\[Eta][{Z1___},{A1___}][u_]^aa_:>\[Eta][{Z1},{A1}][u]^(aa-2)(GenerateTuplesGLM[Li[{Z1},{A1}],Li[{Z1},{A1}]]/.Li[a___]:>\[Eta][a][u])};
etakillzero={\[Eta][{Z1___,z1_,z_,z2_,Z2___},{A1___,a1_,0,A2__}][u_]:>(-z/(z-1) \[Eta][{Z1,z1,z z2,Z2},{A1,a1,A2}][u]+1/(z-1) \[Eta][{Z1,z1 z,z2,Z2},{A1,a1,A2}][u])/;(0Z1)==(0 A1),
\[Eta][{Z1___,z1_,z_},{A1___,a1_,0}][u_]:>(-1/(z-1) \[Eta][{Z1,z1},{A1,a1}][u]+1/(z-1) \[Eta][{Z1,z1 z},{A1,a1}][u])
};
etapp[u_]:={\[Eta][{Z___,z_},{A___,a_}][u]:>(Times@@{Z})z \[Eta][{Z,z},{A,a}][u+I]+Times@@{Z}/u^a \[Eta][{Z},{A}][u+I]};
etamm[u_]:={ \[Eta][{Z___,z_},{A___,a_}][u]:>1/((Times@@{Z})z) \[Eta][{Z,z},{A,a}][u-I]-1/(z (u-I)^a) \[Eta][{Z},{A}][u]};
Sim:=Collect[Collect[#//.comb,{a_^(-I u),\[Eta][__][_]},Apart[#,u]&],{a_^(-I u),\[Eta][__][_],u},Factor]&;
combPW = {(a1_)^((b1_.) + u*(c1_)) :> a1^b1 PW[(a1^(-c1/I))^(-I*u)] /; FreeQ[b1, u]};
\[CapitalDelta][arg_]:=(arg/.u->u+I)-arg//Simplify;
Derivative[1][\[Eta][{a__},{b__}]]:=(Sum[-{b}[[i]]\[Eta][{a},{b}+Table[Boole[j==i],{j,Length[{b}]}]][#],{i,Length[{b}]}])&;
Derivative[m_][\[Eta][{a__}, {b__}]][u_]/;m>1:=Expand[Derivative[m-1][\[Eta][{a}, {b}]'][u]];
\[Eta][{a__},{b__}][I]:=(-I)^Total[{b}]Times@@{a} \[Zeta][Sequence@@({a}{b})];


(* ::Section:: *)
(*Tools for large \[CapitalDelta] expansion*)


PWM=20;
eqs=Series[Series[u^\[Alpha] \[CapitalDelta][u/u^\[Alpha] Sum[a[n]/u^n,{n,0,24}]]/.(u+a_)^b_:>u^b (1+a/u)^b,{u,\[Infinity],24}]//Normal//Expand,{u,\[Infinity],24}]-1==0//LogicalExpand;
sla=Solve[eqs,Cases[eqs,a[_],\[Infinity]]//Union]//Simplify//Last;
slal[\[Alpha]_]={1/u^\[Alpha],u/u^\[Alpha] Sum[a[n]/u^n,{n,0,24}]/.sla//Expand};
logpw[k_,m_]:=((-1)^k Normal[Series[D[slal[\[Alpha]][[2]],{\[Alpha],k}],{\[Alpha],m,0}]])
\[CapitalDelta]m[arg_]:=Simplify[(arg/. u->u+I)+arg];
eqs=Series[Series[u^\[Alpha] \[CapitalDelta]m[u/u^\[Alpha] Sum[a[n]/u^n,{n,0,24}]]/.(u+a_)^b_:>u^b (1+a/u)^b,{u,\[Infinity],24}]//Normal//Expand,{u,\[Infinity],24}]-1==0//LogicalExpand;
sla=Solve[eqs,Cases[eqs,a[_],\[Infinity]]//Union]//Simplify//Last;
slalM[\[Alpha]_]={1/u^\[Alpha],u/u^\[Alpha] Sum[a[n]/u^n,{n,0,24}]/.sla//Expand};
logpwM[k_,m_]:=((-1)^k Normal[Series[D[slalM[\[Alpha]][[2]],{\[Alpha],k}],{\[Alpha],m,0}]]);
$RecursionLimit=2000;
cut=\[Infinity];
slZ={\[Eta][{-1},{1}][u_]->\[Eta]0[{-1},{1}][u],
\[Eta][{1},{1}][u_]->I PolyGamma[0,-I u],\[Eta][{1},{n_}][u_]->\[Eta]0[{1},{n}][u],\[Eta][{-1},{n_}][u_]->\[Eta]0[{-1},{n}][u]};
Clear[etal,sig,sigm];
sig[a_+b_]:=sig[a]+sig[b];
sig[a_ b_]:=a sig[b]/;FreeQ[a,u];
sig[u^a_.]:=logpw[0,-a];
sig[Log[u]^b_. u^a_.]:=logpw[b,-a];
sigm[a_+b_]:=sigm[a]+sigm[b];
sigm[a_ b_]:=a sigm[b]/;FreeQ[a,u];
sigm[u^a_.]:=(logpwM[0,-a]);
sigm[Log[u]^b_. u^a_.]:=logpwM[b,-a];
etal[1][1]=Series[\[Eta][{1},{1}][u]/.slZ,{u,\[Infinity],PWM}];
etal[a__][a__]/;(Total[{a}]==Length[{a}]):=etal[a][a]=Series[Solve[(*Print["one",{a}];*)FixedPoint[Expand[#]/.etacomb &,\[Eta][{1},{1}][u]^Length[{a}]]==\[Eta][{1},{1}][u]^Length[{a}],\[Eta][{a},{a}][u]][[1,1,2]]/.\[Eta][{aa__},{b__}][u]:>Normal[etal[aa][b]]//Expand,{u,\[Infinity],PWM}];
etal[cc___][a__]/;(Times@@{cc}==1):=etal[cc][a]=Block[{eta0=\[Eta][{cc},{a}][u]},(*Print["twoP",{cc},{a}];*)
Series[sig[\[CapitalDelta][eta0]//.etamm[u+I]/.\[Eta][{aa__},{b__}][u]:>Normal[etal[aa][b]]//Normal//Expand//PowerExpand],{u,\[Infinity],PWM}]//Simplify
];
etal[cc___][a__]/;(Times@@{cc}==-1):=etal[cc][a]=Block[{eta0=\[Eta][{cc},{a}][u]},(*Print["twoM",{cc},{a}];*)
Series[sigm[\[CapitalDelta]m[eta0]//.etamm[u+I]/.\[Eta][{aa__},{b__}][u]:>Normal[etal[aa][b]]//Normal//Expand//PowerExpand],{u,\[Infinity],PWM}]//Simplify
];
te[q_]:=(q/.s[a__]:>To\[Eta][a]);
leta:=Series[(#/.\[Eta][{a__},{b__}][uu_]:>(Normal[etal[a][b]]/.u->uu)),{M,\[Infinity],PWM}]&;
MakeBoxes[HPL[{1},1],TraditionalForm]:=SuperscriptBox[StyleBox["\[Gamma]",FontColor->Red],""];
\[Sigma][a_+b_]:=\[Sigma][a]+\[Sigma][b];
\[Sigma][a_?NumberQ b_]:=a \[Sigma][b];
\[Sigma][1]=1;
slM={
\[Sigma]M[a_,1][c___]:>\[Eta][Sign@{c},Abs@{c}][(M+1)I]Times@@(Sign@{c})I^(Plus@@(Abs@{c})),
\[Sigma]M[n0_,(M+n[n0_])^a_ b_.][c___]:>\[Sigma]M[n0-1, b/.n[n0]->0][-a,c],\[Sigma]M[n0_,(M+m[n0_])^a_ b_.][c___]:>\[Sigma]M[n0-1, b/.m[n0]->0][a,c]
};
sl0=slM/.\[Sigma]M->\[Sigma]/.M->0;
To\[Eta][args___]:=Block[{ee,ee2,nm},
(*args=Sequence[-2,-4,3,5];*)
nm=Length[{args}];
ee=\[Sigma][(Mr[args,M]//.sum[a_,b_]->a//Expand)]//.\[Sigma][d_ (-1)^(n[a_]+b_.)]:>\[Sigma][d (-1)^(b)/.n[a]->m[a]]//.\[Sigma][(M+n_)^b_ c_.]:>\[Sigma][c]\[Sigma]M[(M+n)^b]//.\[Sigma]M[a_]\[Sigma]M[b_]->\[Sigma]M[a b]/.\[Sigma]M[a_]:>\[Sigma]M[nm,a][]//.slM;
ee2=ee//.\[Sigma][a_ b_]:>\[Sigma][a]\[Sigma][b]/;(set1=Union[Cases[a/.m[d_]->n[d],n[__],\[Infinity]]];set2=Union[Cases[b/.m[d_]->n[d],n[__],\[Infinity]]];Intersection[set1,set2]=={})/.\[Sigma][a_]:>\[Sigma][Cases[a/.m[d_]->n[d],n[_],\[Infinity]]/.n[d_]->d//Max,a][]//.sl0
];
slz:={\[Zeta][-1]->-Log[2],Log[a_]:>FullSimplify[Log[a]/Log[2]]Log[2],\[Zeta][a__]:>MZV[{a}]}





(* ::Section:: *)
(*Precomputed Mellin transforms*)


SubForHPLDo={s[-5] -> (y^n*HPL[{0}, y]^4)/(24*(y + 1)) - 
    (15/16)*Delta[1 - y]*MZV[{5}], 
  s[-4] -> -((HPL[{0}, y]^3*y^n)/(6*(y + 1))) - 
    (7/20)*Delta[1 - y]*MZV[{2}]^2, 
  s[-3] -> (y^n*HPL[{0}, y]^2)/(2*(y + 1)) - 
    (3/4)*Delta[1 - y]*MZV[{3}], 
  s[-2] -> -((HPL[{0}, y]*y^n)/(y + 1)) - (1/2)*Delta[1 - y]*
     MZV[{2}], s[-1] -> y^n/(y + 1) - Delta[1 - y]*Log[2], 
  s[1] -> (y^n - 1)/(y - 1), 
  s[2] -> -(((y^n - 1)*HPL[{0}, y])/(y - 1)), 
  s[3] -> ((y^n - 1)*HPL[{0}, y]^2)/(2*(y - 1)), 
  s[4] -> -(((y^n - 1)*HPL[{0}, y]^3)/(6*(y - 1))), 
  s[5] -> ((y^n - 1)*HPL[{0}, y]^4)/(24*(y - 1)), 
  s[-4, -1] -> (HPL[{0}, y]^3*Log[2]*y^n)/(6*(y + 1)) + 
    (7/20)*Delta[1 - y]*Log[2]*MZV[{2}]^2 + 
    ((y^n - 1)*(-10*Log[2]*HPL[{0}, y]^3 - 15*MZV[{2}]*
        HPL[{0}, y]^2 - 45*MZV[{3}]*HPL[{0}, y] - 21*MZV[{2}]^2 + 
       60*HPL[{0, 0, 0, -1}, y]))/(60*(y - 1)), 
  s[-4, 1] -> ((5*MZV[{2}]*HPL[{0}, y]^2 + 10*MZV[{3}]*
        HPL[{0}, y] + 4*MZV[{2}]^2 - 10*HPL[{0, 0, 0, 1}, y])*
      y^n)/(10*(y + 1)) + (1/32)*Delta[1 - y]*
     (16*MZV[{2}]*MZV[{3}] - 59*MZV[{5}]), 
  s[-3, -2] -> -((HPL[{0}, y]^2*MZV[{2}]*y^n)/(4*(y + 1))) + 
    ((y^n - 1)*(5*MZV[{2}]*HPL[{0}, y]^2 + 20*HPL[{0, 0, -1}, y]*
        HPL[{0}, y] + 30*MZV[{3}]*HPL[{0}, y] + 21*MZV[{2}]^2 - 
       60*HPL[{0, 0, 0, -1}, y]))/(20*(y - 1)) + 
    (3/8)*Delta[1 - y]*MZV[{2}]*MZV[{3}], 
  s[-3, -1] -> -((HPL[{0}, y]^2*Log[2]*y^n)/(2*(y + 1))) + 
    (3/4)*Delta[1 - y]*Log[2]*MZV[{3}] + 
    ((y^n - 1)*(2*Log[2]*HPL[{0}, y]^2 + 2*MZV[{2}]*HPL[{0}, y] - 
       4*HPL[{0, 0, -1}, y] + 3*MZV[{3}]))/(4*(y - 1)), 
  s[-3, 1] -> (y^n*(HPL[{0, 0, 1}, y] - HPL[{0}, y]*MZV[{2}] - 
       MZV[{3}]))/(y + 1) - (1/60)*Delta[1 - y]*
     (-5*Log[2]^4 + 30*MZV[{2}]*Log[2]^2 - 105*MZV[{3}]*Log[2] + 
      66*MZV[{2}]^2 + 120*MZV[{-4}] + 120*MZV[{-3, 1}] + 
      120*MZV[{-2, 2}] + 120*MZV[{-1, 3}] + 120*MZV[{-2, 1, 1}] + 
      120*MZV[{-1, 1, 2}] + 120*MZV[{-1, 2, 1}] + 
      120*MZV[{-1, 1, 1, 1}]), s[-3, 2] -> 
   (y^n*(-6*MZV[{2}]^2 - 5*HPL[{0}, y]*HPL[{0, 0, 1}, y] + 
       15*HPL[{0, 0, 0, 1}, y] - 10*HPL[{0}, y]*MZV[{3}]))/
     (5*(y + 1)) - (1/32)*Delta[1 - y]*(20*MZV[{2}]*MZV[{3}] - 
      11*MZV[{5}]), s[-2, -1] -> 
   (HPL[{0}, y]*Log[2]*y^n)/(y + 1) + 
    ((y^n - 1)*(2*HPL[{0, -1}, y] - 2*HPL[{0}, y]*Log[2] - 
       MZV[{2}]))/(2*(y - 1)) + (1/2)*Delta[1 - y]*Log[2]*
     MZV[{2}], s[-2, 1] -> (y^n*(MZV[{2}] - HPL[{0, 1}, y]))/
     (y + 1) - (5/8)*Delta[1 - y]*MZV[{3}], 
  s[-1, 1] -> (HPL[{1}, y]*y^n)/(y + 1) + (1/2)*Delta[1 - y]*
     (Log[2]^2 - MZV[{2}]), s[2, -2] -> 
   ((-2*HPL[{0}, y]*HPL[{0, -1}, y] + 4*HPL[{0, 0, -1}, y] - 
       HPL[{0}, y]*MZV[{2}] - 3*MZV[{3}])*y^n)/(2*(y + 1)) - 
    (1/24)*Delta[1 - y]*(-4*Log[2]^4 + 24*MZV[{2}]*Log[2]^2 - 
      84*MZV[{3}]*Log[2] + 39*MZV[{2}]^2 + 96*MZV[{-4}] + 
      96*MZV[{-3, 1}] + 96*MZV[{-2, 2}] + 96*MZV[{-1, 3}] + 
      96*MZV[{-2, 1, 1}] + 96*MZV[{-1, 1, 2}] + 
      96*MZV[{-1, 2, 1}] + 96*MZV[{-1, 1, 1, 1}]) + 
    ((y^n - 1)*HPL[{0}, y]*MZV[{2}])/(2*(y - 1)), 
  s[2, -1] -> ((2*HPL[{0, -1}, y] - 2*HPL[{0}, y]*Log[2] - 
       MZV[{2}])*y^n)/(2*(y + 1)) + 
    ((y^n - 1)*HPL[{0}, y]*Log[2])/(y - 1) - 
    (1/4)*Delta[1 - y]*(2*Log[2]*MZV[{2}] - MZV[{3}]), 
  s[2, 1] -> ((y^n - 1)*(MZV[{2}] - HPL[{0, 1}, y]))/(y - 1), 
  s[3, -2] -> ((5*MZV[{2}]*HPL[{0}, y]^2 + 20*HPL[{0, 0, -1}, y]*
        HPL[{0}, y] + 30*MZV[{3}]*HPL[{0}, y] + 21*MZV[{2}]^2 - 
       60*HPL[{0, 0, 0, -1}, y])*y^n)/(20*(y + 1)) + 
    (3/32)*Delta[1 - y]*(8*MZV[{2}]*MZV[{3}] - 17*MZV[{5}]) - 
    ((y^n - 1)*HPL[{0}, y]^2*MZV[{2}])/(4*(y - 1)), 
  s[3, -1] -> ((2*Log[2]*HPL[{0}, y]^2 + 2*MZV[{2}]*HPL[{0}, y] - 
       4*HPL[{0, 0, -1}, y] + 3*MZV[{3}])*y^n)/(4*(y + 1)) + 
    (1/8)*Delta[1 - y]*(MZV[{2}]^2 - 6*Log[2]*MZV[{3}]) - 
    ((y^n - 1)*HPL[{0}, y]^2*Log[2])/(2*(y - 1)), 
  s[3, 1] -> ((y^n - 1)*(HPL[{0, 0, 1}, y] - 
      HPL[{0}, y]*MZV[{2}] - MZV[{3}]))/(y - 1), 
  s[3, 2] -> ((y^n - 1)*(-6*MZV[{2}]^2 - 5*HPL[{0}, y]*
       HPL[{0, 0, 1}, y] + 15*HPL[{0, 0, 0, 1}, y] - 
      10*HPL[{0}, y]*MZV[{3}]))/(5*(y - 1)), 
  s[4, -1] -> ((-10*Log[2]*HPL[{0}, y]^3 - 15*MZV[{2}]*
        HPL[{0}, y]^2 - 45*MZV[{3}]*HPL[{0}, y] - 21*MZV[{2}]^2 + 
       60*HPL[{0, 0, 0, -1}, y])*y^n)/(60*(y + 1)) + 
    ((y^n - 1)*HPL[{0}, y]^3*Log[2])/(6*(y - 1)) - 
    (1/80)*Delta[1 - y]*(28*Log[2]*MZV[{2}]^2 + 
      30*MZV[{3}]*MZV[{2}] - 85*MZV[{5}]), 
  s[4, 1] -> ((y^n - 1)*(5*MZV[{2}]*HPL[{0}, y]^2 + 
      10*MZV[{3}]*HPL[{0}, y] + 4*MZV[{2}]^2 - 
      10*HPL[{0, 0, 0, 1}, y]))/(10*(y - 1)), 
  s[-3, -1, -1] -> (1/(40*(y + 1)))*
     ((20*HPL[{0}, y]^2*Log[2]^2 + 40*HPL[{0, 0, 1}, y]*Log[2] + 
       20*HPL[{0}, y]*MZV[{2}]*Log[2] + 30*MZV[{3}]*Log[2] - 
       19*MZV[{2}]^2 - 40*MZV[{3}]*HPL[{0}, y] - 
       40*HPL[{0, 0, 1, -1}, y])*y^n) - (1/32)*Delta[1 - y]*
     (24*MZV[{3}]*Log[2]^2 - 4*MZV[{2}]^2*Log[2] + 
      16*MZV[{2}]*MZV[{3}] - 15*MZV[{5}]) - 
    ((y^n - 1)*Log[2]*(2*Log[2]*HPL[{0}, y]^2 + 
       2*MZV[{2}]*HPL[{0}, y] - 4*HPL[{0, 0, -1}, y] + 
       3*MZV[{3}]))/(4*(y - 1)), s[-3, -1, 1] -> 
   (HPL[{0}, y]^2*(Log[2]^2 - MZV[{2}])*y^n)/(4*(y + 1)) + 
    (1/(120*(y - 1)))*((y^n - 1)*(10*Log[2]^4 - 
       30*HPL[{0}, y]^2*Log[2]^2 - 60*MZV[{2}]*Log[2]^2 - 
       180*MZV[{2}]*HPL[{0}, y]*Log[2] - 24*MZV[{2}]^2 - 
       120*HPL[{0, 0, -1, 1}, y] - 240*MZV[{-4}] + 
       30*HPL[{0}, y]^2*MZV[{2}] + 195*HPL[{0}, y]*MZV[{3}] - 
       240*MZV[{-3, 1}] - 240*MZV[{-2, 2}] - 240*MZV[{-1, 3}] - 
       240*MZV[{-2, 1, 1}] - 240*MZV[{-1, 1, 2}] - 
       240*MZV[{-1, 2, 1}] - 240*MZV[{-1, 1, 1, 1}])) - 
    (3/8)*Delta[1 - y]*(Log[2]^2 - MZV[{2}])*MZV[{3}], 
  s[-3, 1, -1] -> 
   -((Log[2]*(Log[2]*HPL[{0}, y]^2 - 4*MZV[{2}]*HPL[{0}, y] + 
        4*HPL[{0, 0, 1}, y] - 4*MZV[{3}])*y^n)/(4*(y + 1))) + 
    (1/(24*(y - 1)))*((y^n - 1)*(-2*Log[2]^4 + 
       6*HPL[{0}, y]^2*Log[2]^2 + 12*MZV[{2}]*Log[2]^2 - 
       24*HPL[{0, 0, -1}, y]*Log[2] + 12*HPL[{0}, y]*MZV[{2}]*
        Log[2] - 24*MZV[{3}]*Log[2] + 18*MZV[{2}]^2 - 
       3*MZV[{3}]*HPL[{0}, y] + 24*HPL[{0, 0, -1, -1}, y] + 
       48*MZV[{-4}] + 48*MZV[{-3, 1}] + 48*MZV[{-2, 2}] + 
       48*MZV[{-1, 3}] + 48*MZV[{-2, 1, 1}] + 
       48*MZV[{-1, 1, 2}] + 48*MZV[{-1, 2, 1}] + 
       48*MZV[{-1, 1, 1, 1}])) - (1/120)*Delta[1 - y]*Log[2]*
     (10*Log[2]^4 - 60*MZV[{2}]*Log[2]^2 + 165*MZV[{3}]*Log[2] - 
      132*MZV[{2}]^2 - 240*MZV[{-4}] - 240*MZV[{-3, 1}] - 
      240*MZV[{-2, 2}] - 240*MZV[{-1, 3}] - 240*MZV[{-2, 1, 1}] - 
      240*MZV[{-1, 1, 2}] - 240*MZV[{-1, 2, 1}] - 
      240*MZV[{-1, 1, 1, 1}]), s[-3, 1, 1] -> 
   ((-MZV[{2}]^2 + 10*HPL[{0, 0, 1, 1}, y] - 
       10*HPL[{0}, y]*MZV[{3}])*y^n)/(10*(y + 1)) + 
    (1/480)*Delta[1 - y]*(-32*Log[2]^5 + 160*MZV[{2}]*Log[2]^3 - 
      420*MZV[{3}]*Log[2]^2 + 960*MZV[{-4}]*Log[2] + 
      960*MZV[{-3, 1}]*Log[2] + 960*MZV[{-2, 2}]*Log[2] + 
      960*MZV[{-1, 3}]*Log[2] + 960*MZV[{-2, 1, 1}]*Log[2] + 
      960*MZV[{-1, 1, 2}]*Log[2] + 960*MZV[{-1, 2, 1}]*Log[2] + 
      960*MZV[{-1, 1, 1, 1}]*Log[2] + 960*MZV[{-5}] + 
      180*MZV[{2}]*MZV[{3}] + 225*MZV[{5}] + 960*MZV[{-4, 1}] + 
      960*MZV[{-3, 2}] + 960*MZV[{-2, 3}] + 960*MZV[{-1, 4}] + 
      960*MZV[{-3, 1, 1}] + 960*MZV[{-2, 1, 2}] + 
      960*MZV[{-2, 2, 1}] + 960*MZV[{-1, 1, 3}] + 
      960*MZV[{-1, 2, 2}] + 960*MZV[{-1, 3, 1}] + 
      960*MZV[{-2, 1, 1, 1}] + 960*MZV[{-1, 1, 1, 2}] + 
      960*MZV[{-1, 1, 2, 1}] + 960*MZV[{-1, 2, 1, 1}] + 
      960*MZV[{-1, 1, 1, 1, 1}]), s[-2, -1, -2] -> 
   (1/(120*(y + 1)))*((20*Log[2]^4 - 120*MZV[{2}]*Log[2]^2 - 
       60*HPL[{0}, y]*MZV[{2}]*Log[2] - 39*MZV[{2}]^2 - 
       120*HPL[{0}, y]*HPL[{0, 1, -1}, y] + 
       240*HPL[{0, 0, 1, -1}, y] + 120*HPL[{0, 1, 0, -1}, y] - 
       480*MZV[{-4}] - 60*HPL[{0, 1}, y]*MZV[{2}] - 
       480*MZV[{-3, 1}] - 480*MZV[{-2, 2}] - 480*MZV[{-1, 3}] - 
       480*MZV[{-2, 1, 1}] - 480*MZV[{-1, 1, 2}] - 
       480*MZV[{-1, 2, 1}] - 480*MZV[{-1, 1, 1, 1}])*y^n) - 
    (1/480)*Delta[1 - y]*(96*Log[2]^5 - 320*MZV[{2}]*Log[2]^3 + 
      1392*MZV[{2}]^2*Log[2] - 3840*MZV[{-4}]*Log[2] - 
      3840*MZV[{-3, 1}]*Log[2] - 3840*MZV[{-2, 2}]*Log[2] - 
      3840*MZV[{-1, 3}]*Log[2] - 3840*MZV[{-2, 1, 1}]*Log[2] - 
      3840*MZV[{-1, 1, 2}]*Log[2] - 3840*MZV[{-1, 2, 1}]*Log[2] - 
      3840*MZV[{-1, 1, 1, 1}]*Log[2] - 7680*MZV[{-5}] + 
      540*MZV[{2}]*MZV[{3}] - 8205*MZV[{5}] - 7680*MZV[{-4, 1}] - 
      7680*MZV[{-3, 2}] - 7680*MZV[{-2, 3}] - 7680*MZV[{-1, 4}] - 
      7680*MZV[{-3, 1, 1}] - 7680*MZV[{-2, 1, 2}] - 
      7680*MZV[{-2, 2, 1}] - 7680*MZV[{-1, 1, 3}] - 
      7680*MZV[{-1, 2, 2}] - 7680*MZV[{-1, 3, 1}] - 
      7680*MZV[{-2, 1, 1, 1}] - 7680*MZV[{-1, 1, 1, 2}] - 
      7680*MZV[{-1, 1, 2, 1}] - 7680*MZV[{-1, 2, 1, 1}] - 
      7680*MZV[{-1, 1, 1, 1, 1}]) + 
    ((y^n - 1)*MZV[{2}]*(-2*HPL[{0, -1}, y] + 
       2*HPL[{0}, y]*Log[2] + MZV[{2}]))/(4*(y - 1)), 
  s[-2, -1, -1] -> 
   ((-2*HPL[{0}, y]*Log[2]^2 - 2*HPL[{0, 1}, y]*Log[2] - 
       MZV[{2}]*Log[2] + 2*HPL[{0, 1, -1}, y] + 2*MZV[{3}])*y^n)/
     (2*(y + 1)) - (1/60)*Delta[1 - y]*(10*Log[2]^4 - 
      30*MZV[{2}]*Log[2]^2 + 195*MZV[{3}]*Log[2] - 
      84*MZV[{2}]^2 - 240*MZV[{-4}] - 240*MZV[{-3, 1}] - 
      240*MZV[{-2, 2}] - 240*MZV[{-1, 3}] - 240*MZV[{-2, 1, 1}] - 
      240*MZV[{-1, 1, 2}] - 240*MZV[{-1, 2, 1}] - 
      240*MZV[{-1, 1, 1, 1}]) + 
    ((y^n - 1)*Log[2]*(-2*HPL[{0, -1}, y] + 2*HPL[{0}, y]*
        Log[2] + MZV[{2}]))/(2*(y - 1)), 
  s[-2, -1, 1] -> -((HPL[{0}, y]*(Log[2]^2 - MZV[{2}])*y^n)/
      (2*(y + 1))) - (1/4)*Delta[1 - y]*(Log[2]^2 - MZV[{2}])*
     MZV[{2}] + ((y^n - 1)*(4*HPL[{0}, y]*Log[2]^2 + 
       12*MZV[{2}]*Log[2] + 8*HPL[{0, -1, 1}, y] - 
       4*HPL[{0}, y]*MZV[{2}] - 13*MZV[{3}]))/(8*(y - 1)), 
  s[-2, 1, -2] -> ((-4*MZV[{2}]^2 + 4*HPL[{0, 1}, y]*MZV[{2}] + 
       HPL[{0}, y]*MZV[{3}])*y^n)/(8*(y + 1)) + 
    (3/8)*Delta[1 - y]*MZV[{2}]*MZV[{3}] + 
    ((y^n - 1)*(-MZV[{2}]^2 + 4*HPL[{0, -1}, y]*MZV[{2}] + 
       8*HPL[{0}, y]*HPL[{0, -1, -1}, y] - 
       8*HPL[{0, -1, 0, -1}, y] - 16*HPL[{0, 0, -1, -1}, y] - 
       HPL[{0}, y]*MZV[{3}]))/(8*(y - 1)), 
  s[-2, 1, -1] -> 
   (Log[2]*(2*HPL[{0, 1}, y] + HPL[{0}, y]*Log[2] - 2*MZV[{2}])*
      y^n)/(2*(y + 1)) + ((y^n - 1)*(-4*HPL[{0}, y]*Log[2]^2 + 
       8*HPL[{0, -1}, y]*Log[2] - 4*MZV[{2}]*Log[2] - 
       8*HPL[{0, -1, -1}, y] + MZV[{3}]))/(8*(y - 1)) + 
    (1/8)*Delta[1 - y]*Log[2]*(2*Log[2]*MZV[{2}] + 5*MZV[{3}]), 
  s[-2, 1, 1] -> (y^n*(MZV[{3}] - HPL[{0, 1, 1}, y]))/(y + 1) - 
    (1/24)*Delta[1 - y]*(Log[2]^4 - 6*MZV[{2}]*Log[2]^2 + 
      21*MZV[{3}]*Log[2] - 3*MZV[{2}]^2 - 24*MZV[{-4}] - 
      24*MZV[{-3, 1}] - 24*MZV[{-2, 2}] - 24*MZV[{-1, 3}] - 
      24*MZV[{-2, 1, 1}] - 24*MZV[{-1, 1, 2}] - 
      24*MZV[{-1, 2, 1}] - 24*MZV[{-1, 1, 1, 1}]), 
  s[-1, 1, -1] -> -((Log[2]*(2*HPL[{1}, y] + Log[2])*y^n)/
      (2*(y + 1))) + ((y^n - 1)*(Log[2]^2 - 2*HPL[{-1}, y]*
        Log[2] + 2*HPL[{-1, -1}, y]))/(2*(y - 1)) + 
    (1/2)*Delta[1 - y]*Log[2]*MZV[{2}], 
  s[-1, 1, 1] -> (y^n*HPL[{1}, y]^2)/(2*(y + 1)) - 
    (1/24)*Delta[1 - y]*(4*Log[2]^3 - 12*MZV[{2}]*Log[2] + 
      21*MZV[{3}]), s[2, -2, -1] -> 
   -((Log[2]*(-2*HPL[{0}, y]*HPL[{0, -1}, y] + 
        4*HPL[{0, 0, -1}, y] - HPL[{0}, y]*MZV[{2}] - 3*MZV[{3}])*
       y^n)/(2*(y + 1))) + (1/(120*(y - 1)))*
     ((y^n - 1)*(-20*Log[2]^4 + 120*MZV[{2}]*Log[2]^2 + 
       120*HPL[{0}, y]*HPL[{0, 1}, y]*Log[2] - 
       240*HPL[{0, 0, 1}, y]*Log[2] - 60*HPL[{0}, y]*MZV[{2}]*
        Log[2] - 180*MZV[{3}]*Log[2] + 153*MZV[{2}]^2 - 
       120*HPL[{0, 1, 0, -1}, y] + 480*MZV[{-4}] + 
       60*HPL[{0, 1}, y]*MZV[{2}] + 480*MZV[{-3, 1}] + 
       480*MZV[{-2, 2}] + 480*MZV[{-1, 3}] + 
       480*MZV[{-2, 1, 1}] + 480*MZV[{-1, 1, 2}] + 
       480*MZV[{-1, 2, 1}] + 480*MZV[{-1, 1, 1, 1}])) - 
    (1/24)*Delta[1 - y]*Log[2]*(4*Log[2]^4 - 
      24*MZV[{2}]*Log[2]^2 + 84*MZV[{3}]*Log[2] - 39*MZV[{2}]^2 - 
      96*MZV[{-4}] - 96*MZV[{-3, 1}] - 96*MZV[{-2, 2}] - 
      96*MZV[{-1, 3}] - 96*MZV[{-2, 1, 1}] - 96*MZV[{-1, 1, 2}] - 
      96*MZV[{-1, 2, 1}] - 96*MZV[{-1, 1, 1, 1}]), 
  s[2, -2, 1] -> ((-17*MZV[{2}]^2 + 40*HPL[{0, -1}, y]*MZV[{2}] - 
       40*HPL[{0, -1, 0, 1}, y] - 25*HPL[{0}, y]*MZV[{3}])*y^n)/
     (40*(y + 1)) + (1/480)*Delta[1 - y]*(-64*Log[2]^5 + 
      320*MZV[{2}]*Log[2]^3 - 840*MZV[{3}]*Log[2]^2 + 
      1920*MZV[{-4}]*Log[2] + 1920*MZV[{-3, 1}]*Log[2] + 
      1920*MZV[{-2, 2}]*Log[2] + 1920*MZV[{-1, 3}]*Log[2] + 
      1920*MZV[{-2, 1, 1}]*Log[2] + 1920*MZV[{-1, 1, 2}]*Log[2] + 
      1920*MZV[{-1, 2, 1}]*Log[2] + 1920*MZV[{-1, 1, 1, 1}]*
       Log[2] + 1920*MZV[{-5}] + 690*MZV[{2}]*MZV[{3}] + 
      495*MZV[{5}] + 1920*MZV[{-4, 1}] + 1920*MZV[{-3, 2}] + 
      1920*MZV[{-2, 3}] + 1920*MZV[{-1, 4}] + 
      1920*MZV[{-3, 1, 1}] + 1920*MZV[{-2, 1, 2}] + 
      1920*MZV[{-2, 2, 1}] + 1920*MZV[{-1, 1, 3}] + 
      1920*MZV[{-1, 2, 2}] + 1920*MZV[{-1, 3, 1}] + 
      1920*MZV[{-2, 1, 1, 1}] + 1920*MZV[{-1, 1, 1, 2}] + 
      1920*MZV[{-1, 1, 2, 1}] + 1920*MZV[{-1, 2, 1, 1}] + 
      1920*MZV[{-1, 1, 1, 1, 1}]) + 
    (5*(y^n - 1)*HPL[{0}, y]*MZV[{3}])/(8*(y - 1)), 
  s[2, -1, -2] -> 
   -(((2*HPL[{0, -1}, y] - 2*HPL[{0}, y]*Log[2] - MZV[{2}])*
       MZV[{2}]*y^n)/(4*(y + 1))) + (1/(120*(y - 1)))*
     ((y^n - 1)*(20*Log[2]^4 - 120*MZV[{2}]*Log[2]^2 - 
       60*HPL[{0}, y]*MZV[{2}]*Log[2] - 39*MZV[{2}]^2 - 
       120*HPL[{0}, y]*HPL[{0, 1, -1}, y] + 
       240*HPL[{0, 0, 1, -1}, y] + 120*HPL[{0, 1, 0, -1}, y] - 
       480*MZV[{-4}] - 60*HPL[{0, 1}, y]*MZV[{2}] - 
       480*MZV[{-3, 1}] - 480*MZV[{-2, 2}] - 480*MZV[{-1, 3}] - 
       480*MZV[{-2, 1, 1}] - 480*MZV[{-1, 1, 2}] - 
       480*MZV[{-1, 2, 1}] - 480*MZV[{-1, 1, 1, 1}])) + 
    (1/8)*Delta[1 - y]*MZV[{2}]*(2*Log[2]*MZV[{2}] - MZV[{3}]), 
  s[2, -1, -1] -> 
   (Log[2]*(-2*HPL[{0, -1}, y] + 2*HPL[{0}, y]*Log[2] + MZV[{2}])*
      y^n)/(2*(y + 1)) + ((y^n - 1)*(-2*HPL[{0}, y]*Log[2]^2 - 
       2*HPL[{0, 1}, y]*Log[2] - MZV[{2}]*Log[2] + 
       2*HPL[{0, 1, -1}, y] + 2*MZV[{3}]))/(2*(y - 1)) + 
    (1/4)*Delta[1 - y]*Log[2]*(2*Log[2]*MZV[{2}] - MZV[{3}]), 
  s[2, -1, 1] -> ((4*HPL[{0}, y]*Log[2]^2 + 12*MZV[{2}]*Log[2] + 
       8*HPL[{0, -1, 1}, y] - 4*HPL[{0}, y]*MZV[{2}] - 
       13*MZV[{3}])*y^n)/(8*(y + 1)) + (1/24)*Delta[1 - y]*
     (4*Log[2]^4 - 18*MZV[{2}]*Log[2]^2 + 63*MZV[{3}]*Log[2] - 
      36*MZV[{2}]^2 - 96*MZV[{-4}] - 96*MZV[{-3, 1}] - 
      96*MZV[{-2, 2}] - 96*MZV[{-1, 3}] - 96*MZV[{-2, 1, 1}] - 
      96*MZV[{-1, 1, 2}] - 96*MZV[{-1, 2, 1}] - 
      96*MZV[{-1, 1, 1, 1}]) - ((y^n - 1)*HPL[{0}, y]*
      (Log[2]^2 - MZV[{2}]))/(2*(y - 1)), 
  s[2, 1, -2] -> ((-MZV[{2}]^2 + 4*HPL[{0, -1}, y]*MZV[{2}] + 
       8*HPL[{0}, y]*HPL[{0, -1, -1}, y] - 
       8*HPL[{0, -1, 0, -1}, y] - 16*HPL[{0, 0, -1, -1}, y] - 
       HPL[{0}, y]*MZV[{3}])*y^n)/(8*(y + 1)) + 
    ((y^n - 1)*(-4*MZV[{2}]^2 + 4*HPL[{0, 1}, y]*MZV[{2}] + 
       HPL[{0}, y]*MZV[{3}]))/(8*(y - 1)) + 
    (1/64)*Delta[1 - y]*(92*MZV[{2}]*MZV[{3}] - 177*MZV[{5}]), 
  s[2, 1, -1] -> 
   ((-4*HPL[{0}, y]*Log[2]^2 + 8*HPL[{0, -1}, y]*Log[2] - 
       4*MZV[{2}]*Log[2] - 8*HPL[{0, -1, -1}, y] + MZV[{3}])*y^n)/
     (8*(y + 1)) + (1/40)*Delta[1 - y]*(5*Log[2]^4 - 
      40*MZV[{2}]*Log[2]^2 + 115*MZV[{3}]*Log[2] - 
      48*MZV[{2}]^2 - 120*MZV[{-4}] - 120*MZV[{-3, 1}] - 
      120*MZV[{-2, 2}] - 120*MZV[{-1, 3}] - 120*MZV[{-2, 1, 1}] - 
      120*MZV[{-1, 1, 2}] - 120*MZV[{-1, 2, 1}] - 
      120*MZV[{-1, 1, 1, 1}]) + 
    ((y^n - 1)*Log[2]*(2*HPL[{0, 1}, y] + HPL[{0}, y]*Log[2] - 
       2*MZV[{2}]))/(2*(y - 1)), s[2, 1, 1] -> 
   ((y^n - 1)*(MZV[{3}] - HPL[{0, 1, 1}, y]))/(y - 1), 
  s[2, 2, -1] -> (1/(24*(y + 1)))*
     ((4*Log[2]^4 - 24*MZV[{2}]*Log[2]^2 - 24*HPL[{0}, y]*
        HPL[{0, -1}, y]*Log[2] + 48*HPL[{0, 0, -1}, y]*Log[2] - 
       12*HPL[{0}, y]*MZV[{2}]*Log[2] + 48*MZV[{3}]*Log[2] - 
       33*MZV[{2}]^2 + 24*HPL[{0, -1, 0, -1}, y] - 96*MZV[{-4}] - 
       12*HPL[{0, -1}, y]*MZV[{2}] + 6*HPL[{0}, y]*MZV[{3}] - 
       96*MZV[{-3, 1}] - 96*MZV[{-2, 2}] - 96*MZV[{-1, 3}] - 
       96*MZV[{-2, 1, 1}] - 96*MZV[{-1, 1, 2}] - 
       96*MZV[{-1, 2, 1}] - 96*MZV[{-1, 1, 1, 1}])*y^n) + 
    ((y^n - 1)*(-4*HPL[{0}, y]*HPL[{0, 1}, y]*Log[2] + 
       8*HPL[{0, 0, 1}, y]*Log[2] + 2*HPL[{0}, y]*MZV[{2}]*
        Log[2] - 8*MZV[{3}]*Log[2] - HPL[{0}, y]*MZV[{3}]))/
     (4*(y - 1)) - (1/240)*Delta[1 - y]*(24*Log[2]^5 - 
      80*MZV[{2}]*Log[2]^3 + 390*MZV[{2}]^2*Log[2] - 
      960*MZV[{-4}]*Log[2] - 960*MZV[{-3, 1}]*Log[2] - 
      960*MZV[{-2, 2}]*Log[2] - 960*MZV[{-1, 3}]*Log[2] - 
      960*MZV[{-2, 1, 1}]*Log[2] - 960*MZV[{-1, 1, 2}]*Log[2] - 
      960*MZV[{-1, 2, 1}]*Log[2] - 960*MZV[{-1, 1, 1, 1}]*
       Log[2] - 1920*MZV[{-5}] - 30*MZV[{3}]*MZV[{2}] - 
      1875*MZV[{5}] - 1920*MZV[{-4, 1}] - 1920*MZV[{-3, 2}] - 
      1920*MZV[{-2, 3}] - 1920*MZV[{-1, 4}] - 
      1920*MZV[{-3, 1, 1}] - 1920*MZV[{-2, 1, 2}] - 
      1920*MZV[{-2, 2, 1}] - 1920*MZV[{-1, 1, 3}] - 
      1920*MZV[{-1, 2, 2}] - 1920*MZV[{-1, 3, 1}] - 
      1920*MZV[{-2, 1, 1, 1}] - 1920*MZV[{-1, 1, 1, 2}] - 
      1920*MZV[{-1, 1, 2, 1}] - 1920*MZV[{-1, 2, 1, 1}] - 
      1920*MZV[{-1, 1, 1, 1, 1}]), s[2, 2, 1] -> 
   ((y^n - 1)*(7*MZV[{2}]^2 - 10*HPL[{0, 1}, y]*MZV[{2}] + 
      10*HPL[{0, 1, 0, 1}, y]))/(10*(y - 1)), 
  s[3, -1, -1] -> 
   -((Log[2]*(2*Log[2]*HPL[{0}, y]^2 + 2*MZV[{2}]*HPL[{0}, y] - 
        4*HPL[{0, 0, -1}, y] + 3*MZV[{3}])*y^n)/(4*(y + 1))) + 
    (1/(40*(y - 1)))*((y^n - 1)*(20*HPL[{0}, y]^2*Log[2]^2 + 
       40*HPL[{0, 0, 1}, y]*Log[2] + 20*HPL[{0}, y]*MZV[{2}]*
        Log[2] + 30*MZV[{3}]*Log[2] - 19*MZV[{2}]^2 - 
       40*MZV[{3}]*HPL[{0}, y] - 40*HPL[{0, 0, 1, -1}, y])) + 
    (1/8)*Delta[1 - y]*Log[2]*(6*Log[2]*MZV[{3}] - MZV[{2}]^2), 
  s[3, -1, 1] -> (1/(120*(y + 1)))*
     ((10*Log[2]^4 - 30*HPL[{0}, y]^2*Log[2]^2 - 
       60*MZV[{2}]*Log[2]^2 - 180*MZV[{2}]*HPL[{0}, y]*Log[2] - 
       24*MZV[{2}]^2 - 120*HPL[{0, 0, -1, 1}, y] - 
       240*MZV[{-4}] + 30*HPL[{0}, y]^2*MZV[{2}] + 
       195*HPL[{0}, y]*MZV[{3}] - 240*MZV[{-3, 1}] - 
       240*MZV[{-2, 2}] - 240*MZV[{-1, 3}] - 
       240*MZV[{-2, 1, 1}] - 240*MZV[{-1, 1, 2}] - 
       240*MZV[{-1, 2, 1}] - 240*MZV[{-1, 1, 1, 1}])*y^n) - 
    (1/240)*Delta[1 - y]*(12*Log[2]^5 - 40*MZV[{2}]*Log[2]^3 - 
      90*MZV[{3}]*Log[2]^2 + 294*MZV[{2}]^2*Log[2] - 
      480*MZV[{-4}]*Log[2] - 480*MZV[{-3, 1}]*Log[2] - 
      480*MZV[{-2, 2}]*Log[2] - 480*MZV[{-1, 3}]*Log[2] - 
      480*MZV[{-2, 1, 1}]*Log[2] - 480*MZV[{-1, 1, 2}]*Log[2] - 
      480*MZV[{-1, 2, 1}]*Log[2] - 480*MZV[{-1, 1, 1, 1}]*
       Log[2] - 960*MZV[{-5}] - 105*MZV[{3}]*MZV[{2}] - 
      810*MZV[{5}] - 960*MZV[{-4, 1}] - 960*MZV[{-3, 2}] - 
      960*MZV[{-2, 3}] - 960*MZV[{-1, 4}] - 960*MZV[{-3, 1, 1}] - 
      960*MZV[{-2, 1, 2}] - 960*MZV[{-2, 2, 1}] - 
      960*MZV[{-1, 1, 3}] - 960*MZV[{-1, 2, 2}] - 
      960*MZV[{-1, 3, 1}] - 960*MZV[{-2, 1, 1, 1}] - 
      960*MZV[{-1, 1, 1, 2}] - 960*MZV[{-1, 1, 2, 1}] - 
      960*MZV[{-1, 2, 1, 1}] - 960*MZV[{-1, 1, 1, 1, 1}]) + 
    ((y^n - 1)*HPL[{0}, y]^2*(Log[2]^2 - MZV[{2}]))/(4*(y - 1)), 
  s[3, 1, -1] -> (1/(24*(y + 1)))*
     ((-2*Log[2]^4 + 6*HPL[{0}, y]^2*Log[2]^2 + 
       12*MZV[{2}]*Log[2]^2 - 24*HPL[{0, 0, -1}, y]*Log[2] + 
       12*HPL[{0}, y]*MZV[{2}]*Log[2] - 24*MZV[{3}]*Log[2] + 
       18*MZV[{2}]^2 - 3*MZV[{3}]*HPL[{0}, y] + 
       24*HPL[{0, 0, -1, -1}, y] + 48*MZV[{-4}] + 
       48*MZV[{-3, 1}] + 48*MZV[{-2, 2}] + 48*MZV[{-1, 3}] + 
       48*MZV[{-2, 1, 1}] + 48*MZV[{-1, 1, 2}] + 
       48*MZV[{-1, 2, 1}] + 48*MZV[{-1, 1, 1, 1}])*y^n) + 
    (1/960)*Delta[1 - y]*(64*Log[2]^5 - 320*MZV[{2}]*Log[2]^3 + 
      480*MZV[{3}]*Log[2]^2 + 120*MZV[{2}]^2*Log[2] - 
      1920*MZV[{-4}]*Log[2] - 1920*MZV[{-3, 1}]*Log[2] - 
      1920*MZV[{-2, 2}]*Log[2] - 1920*MZV[{-1, 3}]*Log[2] - 
      1920*MZV[{-2, 1, 1}]*Log[2] - 1920*MZV[{-1, 1, 2}]*Log[2] - 
      1920*MZV[{-1, 2, 1}]*Log[2] - 1920*MZV[{-1, 1, 1, 1}]*
       Log[2] - 1920*MZV[{-5}] - 60*MZV[{3}]*MZV[{2}] - 
      1875*MZV[{5}] - 1920*MZV[{-4, 1}] - 1920*MZV[{-3, 2}] - 
      1920*MZV[{-2, 3}] - 1920*MZV[{-1, 4}] - 
      1920*MZV[{-3, 1, 1}] - 1920*MZV[{-2, 1, 2}] - 
      1920*MZV[{-2, 2, 1}] - 1920*MZV[{-1, 1, 3}] - 
      1920*MZV[{-1, 2, 2}] - 1920*MZV[{-1, 3, 1}] - 
      1920*MZV[{-2, 1, 1, 1}] - 1920*MZV[{-1, 1, 1, 2}] - 
      1920*MZV[{-1, 1, 2, 1}] - 1920*MZV[{-1, 2, 1, 1}] - 
      1920*MZV[{-1, 1, 1, 1, 1}]) - 
    ((y^n - 1)*Log[2]*(Log[2]*HPL[{0}, y]^2 - 
       4*MZV[{2}]*HPL[{0}, y] + 4*HPL[{0, 0, 1}, y] - 
       4*MZV[{3}]))/(4*(y - 1)), s[3, 1, 1] -> 
   ((y^n - 1)*(-MZV[{2}]^2 + 10*HPL[{0, 0, 1, 1}, y] - 
      10*HPL[{0}, y]*MZV[{3}]))/(10*(y - 1)), 
  s[-2, -1, -1, -1] -> 
   ((8*HPL[{0}, y]*Log[2]^3 + 12*HPL[{0, 1}, y]*Log[2]^2 + 
       6*MZV[{2}]*Log[2]^2 - 12*HPL[{0, 1, -1}, y]*Log[2] - 
       12*MZV[{3}]*Log[2] + 3*HPL[{0}, y]*MZV[{3}])*y^n)/
     (12*(y + 1)) + (1/(60*(y - 1)))*((y^n - 1)*
      (-40*HPL[{0}, y]*Log[2]^3 + 60*HPL[{0, -1}, y]*Log[2]^2 - 
       30*MZV[{2}]*Log[2]^2 + 60*HPL[{0, -1, 1}, y]*Log[2] + 
       60*MZV[{3}]*Log[2] - 21*MZV[{2}]^2 - 
       60*HPL[{0, -1, 1, -1}, y] - 15*HPL[{0}, y]*MZV[{3}])) + 
    (1/120)*Delta[1 - y]*(20*Log[2]^5 - 80*MZV[{2}]*Log[2]^3 + 
      390*MZV[{3}]*Log[2]^2 - 168*MZV[{2}]^2*Log[2] - 
      480*MZV[{-4}]*Log[2] - 480*MZV[{-3, 1}]*Log[2] - 
      480*MZV[{-2, 2}]*Log[2] - 480*MZV[{-1, 3}]*Log[2] - 
      480*MZV[{-2, 1, 1}]*Log[2] - 480*MZV[{-1, 1, 2}]*Log[2] - 
      480*MZV[{-1, 2, 1}]*Log[2] - 480*MZV[{-1, 1, 1, 1}]*
       Log[2] + 15*MZV[{2}]*MZV[{3}]), s[-2, -1, -1, 1] -> 
   (1/(8*(y + 1)))*((Log[2]^4 + 4*HPL[{0}, y]*Log[2]^3 + 
       4*HPL[{0, 1}, y]*Log[2]^2 + 2*MZV[{2}]*Log[2]^2 - 
       4*HPL[{0}, y]*MZV[{2}]*Log[2] - 3*MZV[{2}]^2 + 
       8*HPL[{0, 1, -1, 1}, y] - 24*MZV[{-4}] - 
       4*HPL[{0, 1}, y]*MZV[{2}] - 24*MZV[{-3, 1}] - 
       24*MZV[{-2, 2}] - 24*MZV[{-1, 3}] - 24*MZV[{-2, 1, 1}] - 
       24*MZV[{-1, 1, 2}] - 24*MZV[{-1, 2, 1}] - 
       24*MZV[{-1, 1, 1, 1}])*y^n) - (1/960)*Delta[1 - y]*
     (32*Log[2]^5 - 80*MZV[{2}]*Log[2]^3 - 1560*MZV[{3}]*
       Log[2]^2 + 2784*MZV[{2}]^2*Log[2] - 2880*MZV[{-4}]*
       Log[2] - 2880*MZV[{-3, 1}]*Log[2] - 2880*MZV[{-2, 2}]*
       Log[2] - 2880*MZV[{-1, 3}]*Log[2] - 2880*MZV[{-2, 1, 1}]*
       Log[2] - 2880*MZV[{-1, 1, 2}]*Log[2] - 
      2880*MZV[{-1, 2, 1}]*Log[2] - 2880*MZV[{-1, 1, 1, 1}]*
       Log[2] - 10560*MZV[{-5}] + 1560*MZV[{2}]*MZV[{3}] - 
      12675*MZV[{5}] - 10560*MZV[{-4, 1}] - 10560*MZV[{-3, 2}] - 
      10560*MZV[{-2, 3}] - 10560*MZV[{-1, 4}] - 
      10560*MZV[{-3, 1, 1}] - 10560*MZV[{-2, 1, 2}] - 
      10560*MZV[{-2, 2, 1}] - 10560*MZV[{-1, 1, 3}] - 
      10560*MZV[{-1, 2, 2}] - 10560*MZV[{-1, 3, 1}] - 
      10560*MZV[{-2, 1, 1, 1}] - 10560*MZV[{-1, 1, 1, 2}] - 
      10560*MZV[{-1, 1, 2, 1}] - 10560*MZV[{-1, 2, 1, 1}] - 
      10560*MZV[{-1, 1, 1, 1, 1}]) + 
    ((y^n - 1)*(2*HPL[{0, -1}, y] - 2*HPL[{0}, y]*Log[2] - 
       MZV[{2}])*(Log[2]^2 - MZV[{2}]))/(4*(y - 1)), 
  s[-2, -1, 1, -1] -> (1/(24*(y + 1)))*
     ((-2*Log[2]^4 - 12*HPL[{0, 1}, y]*Log[2]^2 + 
       6*MZV[{2}]*Log[2]^2 + 24*HPL[{0, 1, -1}, y]*Log[2] - 
       12*HPL[{0}, y]*MZV[{2}]*Log[2] - 39*MZV[{3}]*Log[2] + 
       21*MZV[{2}]^2 - 24*HPL[{0, 1, -1, -1}, y] + 48*MZV[{-4}] + 
       48*MZV[{-3, 1}] + 48*MZV[{-2, 2}] + 48*MZV[{-1, 3}] + 
       48*MZV[{-2, 1, 1}] + 48*MZV[{-1, 1, 2}] + 
       48*MZV[{-1, 2, 1}] + 48*MZV[{-1, 1, 1, 1}])*y^n) - 
    (1/480)*Delta[1 - y]*(52*Log[2]^5 - 200*MZV[{2}]*Log[2]^3 + 
      150*MZV[{3}]*Log[2]^2 + 696*MZV[{2}]^2*Log[2] - 
      1920*MZV[{-4}]*Log[2] - 1920*MZV[{-3, 1}]*Log[2] - 
      1920*MZV[{-2, 2}]*Log[2] - 1920*MZV[{-1, 3}]*Log[2] - 
      1920*MZV[{-2, 1, 1}]*Log[2] - 1920*MZV[{-1, 1, 2}]*Log[2] - 
      1920*MZV[{-1, 2, 1}]*Log[2] - 1920*MZV[{-1, 1, 1, 1}]*
       Log[2] - 3360*MZV[{-5}] - 3315*MZV[{5}] - 
      3360*MZV[{-4, 1}] - 3360*MZV[{-3, 2}] - 3360*MZV[{-2, 3}] - 
      3360*MZV[{-1, 4}] - 3360*MZV[{-3, 1, 1}] - 
      3360*MZV[{-2, 1, 2}] - 3360*MZV[{-2, 2, 1}] - 
      3360*MZV[{-1, 1, 3}] - 3360*MZV[{-1, 2, 2}] - 
      3360*MZV[{-1, 3, 1}] - 3360*MZV[{-2, 1, 1, 1}] - 
      3360*MZV[{-1, 1, 1, 2}] - 3360*MZV[{-1, 1, 2, 1}] - 
      3360*MZV[{-1, 2, 1, 1}] - 3360*MZV[{-1, 1, 1, 1, 1}]) - 
    ((y^n - 1)*Log[2]*(8*HPL[{0, -1, 1}, y] + 
       4*HPL[{0, -1}, y]*Log[2] - 4*HPL[{0}, y]*MZV[{2}] + 
       10*Log[2]*MZV[{2}] - 13*MZV[{3}]))/(8*(y - 1)), 
  s[-2, -1, 1, 1] -> 
   (HPL[{0}, y]*(4*Log[2]^3 - 12*MZV[{2}]*Log[2] + 21*MZV[{3}])*
      y^n)/(24*(y + 1)) - (1/48)*Delta[1 - y]*MZV[{2}]*
     (-4*Log[2]^3 + 12*MZV[{2}]*Log[2] - 21*MZV[{3}]) + 
    (1/(120*(y - 1)))*((y^n - 1)*(-15*Log[2]^4 - 
       20*HPL[{0}, y]*Log[2]^3 + 60*HPL[{0}, y]*MZV[{2}]*Log[2] + 
       66*MZV[{2}]^2 + 120*HPL[{0, -1, 1, 1}, y] + 
       360*MZV[{-4}] - 105*HPL[{0}, y]*MZV[{3}] + 
       360*MZV[{-3, 1}] + 360*MZV[{-2, 2}] + 360*MZV[{-1, 3}] + 
       360*MZV[{-2, 1, 1}] + 360*MZV[{-1, 1, 2}] + 
       360*MZV[{-1, 2, 1}] + 360*MZV[{-1, 1, 1, 1}])), 
  s[-2, 1, -1, -1] -> (1/(120*(y + 1)))*
     ((-5*Log[2]^4 - 60*HPL[{0}, y]*Log[2]^3 - 
       120*HPL[{0, 1}, y]*Log[2]^2 + 60*MZV[{2}]*Log[2]^2 - 
       120*HPL[{0, 1, 1}, y]*Log[2] + 15*MZV[{3}]*Log[2] + 
       54*MZV[{2}]^2 + 120*HPL[{0, 1, 1, -1}, y] + 
       120*MZV[{-4}] + 120*MZV[{-3, 1}] + 120*MZV[{-2, 2}] + 
       120*MZV[{-1, 3}] + 120*MZV[{-2, 1, 1}] + 
       120*MZV[{-1, 1, 2}] + 120*MZV[{-1, 2, 1}] + 
       120*MZV[{-1, 1, 1, 1}])*y^n) + 
    ((y^n - 1)*Log[2]*(4*HPL[{0}, y]*Log[2]^2 - 
       8*HPL[{0, -1}, y]*Log[2] + 4*MZV[{2}]*Log[2] + 
       8*HPL[{0, -1, -1}, y] - MZV[{3}]))/(8*(y - 1)) + 
    (1/960)*Delta[1 - y]*(64*Log[2]^5 - 400*MZV[{2}]*Log[2]^3 - 
      600*MZV[{3}]*Log[2]^2 + 1344*MZV[{2}]^2*Log[2] - 
      2880*MZV[{-4}]*Log[2] - 2880*MZV[{-3, 1}]*Log[2] - 
      2880*MZV[{-2, 2}]*Log[2] - 2880*MZV[{-1, 3}]*Log[2] - 
      2880*MZV[{-2, 1, 1}]*Log[2] - 2880*MZV[{-1, 1, 2}]*Log[2] - 
      2880*MZV[{-1, 2, 1}]*Log[2] - 2880*MZV[{-1, 1, 1, 1}]*
       Log[2] - 6720*MZV[{-5}] - 6855*MZV[{5}] - 
      6720*MZV[{-4, 1}] - 6720*MZV[{-3, 2}] - 6720*MZV[{-2, 3}] - 
      6720*MZV[{-1, 4}] - 6720*MZV[{-3, 1, 1}] - 
      6720*MZV[{-2, 1, 2}] - 6720*MZV[{-2, 2, 1}] - 
      6720*MZV[{-1, 1, 3}] - 6720*MZV[{-1, 2, 2}] - 
      6720*MZV[{-1, 3, 1}] - 6720*MZV[{-2, 1, 1, 1}] - 
      6720*MZV[{-1, 1, 1, 2}] - 6720*MZV[{-1, 1, 2, 1}] - 
      6720*MZV[{-1, 2, 1, 1}] - 6720*MZV[{-1, 1, 1, 1, 1}]), 
  s[-2, 1, -1, 1] -> (1/(24*(y + 1)))*
     ((-8*HPL[{0}, y]*Log[2]^3 - 12*HPL[{0, 1}, y]*Log[2]^2 + 
       12*MZV[{2}]*Log[2]^2 + 12*HPL[{0}, y]*MZV[{2}]*Log[2] - 
       12*MZV[{2}]^2 + 12*HPL[{0, 1}, y]*MZV[{2}] - 
       3*HPL[{0}, y]*MZV[{3}])*y^n) + (1/(120*(y - 1)))*
     ((y^n - 1)*(10*Log[2]^4 + 40*HPL[{0}, y]*Log[2]^3 - 
       60*HPL[{0, -1}, y]*Log[2]^2 + 60*MZV[{2}]*Log[2]^2 - 
       60*HPL[{0}, y]*MZV[{2}]*Log[2] - 84*MZV[{2}]^2 - 
       120*HPL[{0, -1, -1, 1}, y] - 240*MZV[{-4}] + 
       60*HPL[{0, -1}, y]*MZV[{2}] + 15*HPL[{0}, y]*MZV[{3}] - 
       240*MZV[{-3, 1}] - 240*MZV[{-2, 2}] - 240*MZV[{-1, 3}] - 
       240*MZV[{-2, 1, 1}] - 240*MZV[{-1, 1, 2}] - 
       240*MZV[{-1, 2, 1}] - 240*MZV[{-1, 1, 1, 1}])) - 
    (1/48)*Delta[1 - y]*(8*MZV[{2}]*Log[2]^3 + 
      15*MZV[{3}]*Log[2]^2 - 12*MZV[{2}]^2*Log[2] - 
      12*MZV[{3}]*MZV[{2}]), s[-2, 1, 1, -1] -> 
   (Log[2]*(HPL[{0}, y]*Log[2]^2 + 3*HPL[{0, 1}, y]*Log[2] - 
       3*MZV[{2}]*Log[2] + 6*HPL[{0, 1, 1}, y] - 6*MZV[{3}])*y^n)/
     (6*(y + 1)) + (1/(120*(y - 1)))*((y^n - 1)*
      (5*Log[2]^4 - 20*HPL[{0}, y]*Log[2]^3 + 
       60*HPL[{0, -1}, y]*Log[2]^2 - 60*MZV[{2}]*Log[2]^2 - 
       120*HPL[{0, -1, -1}, y]*Log[2] + 120*MZV[{3}]*Log[2] - 
       48*MZV[{2}]^2 + 120*HPL[{0, -1, -1, -1}, y] - 
       120*MZV[{-4}] - 120*MZV[{-3, 1}] - 120*MZV[{-2, 2}] - 
       120*MZV[{-1, 3}] - 120*MZV[{-2, 1, 1}] - 
       120*MZV[{-1, 1, 2}] - 120*MZV[{-1, 2, 1}] - 
       120*MZV[{-1, 1, 1, 1}])) + (1/48)*Delta[1 - y]*Log[2]*
     (2*Log[2]^4 - 8*MZV[{2}]*Log[2]^2 + 57*MZV[{3}]*Log[2] - 
      6*MZV[{2}]^2 - 48*MZV[{-4}] - 48*MZV[{-3, 1}] - 
      48*MZV[{-2, 2}] - 48*MZV[{-1, 3}] - 48*MZV[{-2, 1, 1}] - 
      48*MZV[{-1, 1, 2}] - 48*MZV[{-1, 2, 1}] - 
      48*MZV[{-1, 1, 1, 1}]), s[-2, 1, 1, 1] -> 
   (y^n*(2*MZV[{2}]^2 - 5*HPL[{0, 1, 1, 1}, y]))/(5*(y + 1)) - 
    (1/480)*Delta[1 - y]*(-16*Log[2]^5 + 80*MZV[{2}]*Log[2]^3 - 
      210*MZV[{3}]*Log[2]^2 + 480*MZV[{-4}]*Log[2] + 
      480*MZV[{-3, 1}]*Log[2] + 480*MZV[{-2, 2}]*Log[2] + 
      480*MZV[{-1, 3}]*Log[2] + 480*MZV[{-2, 1, 1}]*Log[2] + 
      480*MZV[{-1, 1, 2}]*Log[2] + 480*MZV[{-1, 2, 1}]*Log[2] + 
      480*MZV[{-1, 1, 1, 1}]*Log[2] + 480*MZV[{-5}] + 
      210*MZV[{2}]*MZV[{3}] + 405*MZV[{5}] + 480*MZV[{-4, 1}] + 
      480*MZV[{-3, 2}] + 480*MZV[{-2, 3}] + 480*MZV[{-1, 4}] + 
      480*MZV[{-3, 1, 1}] + 480*MZV[{-2, 1, 2}] + 
      480*MZV[{-2, 2, 1}] + 480*MZV[{-1, 1, 3}] + 
      480*MZV[{-1, 2, 2}] + 480*MZV[{-1, 3, 1}] + 
      480*MZV[{-2, 1, 1, 1}] + 480*MZV[{-1, 1, 1, 2}] + 
      480*MZV[{-1, 1, 2, 1}] + 480*MZV[{-1, 2, 1, 1}] + 
      480*MZV[{-1, 1, 1, 1, 1}]), s[-1, 1, -1, -1] -> 
   (-(1/8))*Delta[1 - y]*(Log[2]^2 + MZV[{2}])^2 + 
    ((Log[2]^3 + 2*HPL[{1}, y]*Log[2]^2 + HPL[{1}, y]^2*Log[2] - 
       HPL[{-1}, y]*HPL[{1}, y]^2 + 2*HPL[{1}, y]*
        HPL[{-1, 1}, y] - 2*HPL[{-1, 1, 1}, y])*y^n)/
     (2*(y + 1)) - ((y^n - 1)*Log[2]*(Log[2]^2 - 
       2*HPL[{-1}, y]*Log[2] + 2*HPL[{-1, -1}, y]))/(2*(y - 1)), 
  s[-1, 1, -1, 1] -> 
   ((8*Log[2]^3 + 12*HPL[{1}, y]*Log[2]^2 - 12*MZV[{2}]*Log[2] - 
       12*HPL[{1}, y]*MZV[{2}] + 3*MZV[{3}])*y^n)/(24*(y + 1)) + 
    ((y^n - 1)*(-8*Log[2]^3 + 12*HPL[{-1}, y]*Log[2]^2 + 
       12*MZV[{2}]*Log[2] + 24*HPL[{-1, -1, 1}, y] - 
       12*HPL[{-1}, y]*MZV[{2}] - 3*MZV[{3}]))/(24*(y - 1)) - 
    (1/24)*Delta[1 - y]*(2*Log[2]^4 + 3*MZV[{3}]*Log[2] - 
      6*MZV[{2}]^2), s[-1, 1, 1, 1] -> 
   (HPL[{1}, y]^3*y^n)/(6*(y + 1)) + Delta[1 - y]*
     (MZV[{-4}] + MZV[{-3, 1}] + MZV[{-2, 2}] + MZV[{-1, 3}] + 
      MZV[{-2, 1, 1}] + MZV[{-1, 1, 2}] + MZV[{-1, 2, 1}] + 
      MZV[{-1, 1, 1, 1}]), s[2, -1, -1, -1] -> 
   (1/(60*(y + 1)))*((-40*HPL[{0}, y]*Log[2]^3 + 
       60*HPL[{0, -1}, y]*Log[2]^2 - 30*MZV[{2}]*Log[2]^2 + 
       60*HPL[{0, -1, 1}, y]*Log[2] + 60*MZV[{3}]*Log[2] - 
       21*MZV[{2}]^2 - 60*HPL[{0, -1, 1, -1}, y] - 
       15*HPL[{0}, y]*MZV[{3}])*y^n) + 
    ((y^n - 1)*(8*HPL[{0}, y]*Log[2]^3 + 12*HPL[{0, 1}, y]*
        Log[2]^2 + 6*MZV[{2}]*Log[2]^2 - 12*HPL[{0, 1, -1}, y]*
        Log[2] - 12*MZV[{3}]*Log[2] + 3*HPL[{0}, y]*MZV[{3}]))/
     (12*(y - 1)) + (1/120)*Delta[1 - y]*(12*Log[2]^5 - 
      80*MZV[{2}]*Log[2]^3 + 30*MZV[{3}]*Log[2]^2 + 
      168*MZV[{2}]^2*Log[2] - 480*MZV[{-4}]*Log[2] - 
      480*MZV[{-3, 1}]*Log[2] - 480*MZV[{-2, 2}]*Log[2] - 
      480*MZV[{-1, 3}]*Log[2] - 480*MZV[{-2, 1, 1}]*Log[2] - 
      480*MZV[{-1, 1, 2}]*Log[2] - 480*MZV[{-1, 2, 1}]*Log[2] - 
      480*MZV[{-1, 1, 1, 1}]*Log[2] - 960*MZV[{-5}] - 
      15*MZV[{3}]*MZV[{2}] - 915*MZV[{5}] - 960*MZV[{-4, 1}] - 
      960*MZV[{-3, 2}] - 960*MZV[{-2, 3}] - 960*MZV[{-1, 4}] - 
      960*MZV[{-3, 1, 1}] - 960*MZV[{-2, 1, 2}] - 
      960*MZV[{-2, 2, 1}] - 960*MZV[{-1, 1, 3}] - 
      960*MZV[{-1, 2, 2}] - 960*MZV[{-1, 3, 1}] - 
      960*MZV[{-2, 1, 1, 1}] - 960*MZV[{-1, 1, 1, 2}] - 
      960*MZV[{-1, 1, 2, 1}] - 960*MZV[{-1, 2, 1, 1}] - 
      960*MZV[{-1, 1, 1, 1, 1}]), s[2, -1, -1, 1] -> 
   ((2*HPL[{0, -1}, y] - 2*HPL[{0}, y]*Log[2] - MZV[{2}])*
      (Log[2]^2 - MZV[{2}])*y^n)/(4*(y + 1)) + 
    (1/(8*(y - 1)))*((y^n - 1)*(Log[2]^4 + 4*HPL[{0}, y]*
        Log[2]^3 + 4*HPL[{0, 1}, y]*Log[2]^2 + 
       2*MZV[{2}]*Log[2]^2 - 4*HPL[{0}, y]*MZV[{2}]*Log[2] - 
       3*MZV[{2}]^2 + 8*HPL[{0, 1, -1, 1}, y] - 24*MZV[{-4}] - 
       4*HPL[{0, 1}, y]*MZV[{2}] - 24*MZV[{-3, 1}] - 
       24*MZV[{-2, 2}] - 24*MZV[{-1, 3}] - 24*MZV[{-2, 1, 1}] - 
       24*MZV[{-1, 1, 2}] - 24*MZV[{-1, 2, 1}] - 
       24*MZV[{-1, 1, 1, 1}])) - (1/8)*Delta[1 - y]*
     (Log[2]^2 - MZV[{2}])*(2*Log[2]*MZV[{2}] - MZV[{3}]), 
  s[2, -1, 1, -1] -> 
   -((Log[2]*(8*HPL[{0, -1, 1}, y] + 4*HPL[{0, -1}, y]*Log[2] - 
        4*HPL[{0}, y]*MZV[{2}] + 10*Log[2]*MZV[{2}] - 
        13*MZV[{3}])*y^n)/(8*(y + 1))) + (1/(24*(y - 1)))*
     ((y^n - 1)*(-2*Log[2]^4 - 12*HPL[{0, 1}, y]*Log[2]^2 + 
       6*MZV[{2}]*Log[2]^2 + 24*HPL[{0, 1, -1}, y]*Log[2] - 
       12*HPL[{0}, y]*MZV[{2}]*Log[2] - 39*MZV[{3}]*Log[2] + 
       21*MZV[{2}]^2 - 24*HPL[{0, 1, -1, -1}, y] + 48*MZV[{-4}] + 
       48*MZV[{-3, 1}] + 48*MZV[{-2, 2}] + 48*MZV[{-1, 3}] + 
       48*MZV[{-2, 1, 1}] + 48*MZV[{-1, 1, 2}] + 
       48*MZV[{-1, 2, 1}] + 48*MZV[{-1, 1, 1, 1}])) - 
    (1/12)*Delta[1 - y]*Log[2]*(2*Log[2]^4 - 
      12*MZV[{2}]*Log[2]^2 + 33*MZV[{3}]*Log[2] - 18*MZV[{2}]^2 - 
      48*MZV[{-4}] - 48*MZV[{-3, 1}] - 48*MZV[{-2, 2}] - 
      48*MZV[{-1, 3}] - 48*MZV[{-2, 1, 1}] - 48*MZV[{-1, 1, 2}] - 
      48*MZV[{-1, 2, 1}] - 48*MZV[{-1, 1, 1, 1}]), 
  s[2, -1, 1, 1] -> (1/(120*(y + 1)))*
     ((-15*Log[2]^4 - 20*HPL[{0}, y]*Log[2]^3 + 
       60*HPL[{0}, y]*MZV[{2}]*Log[2] + 66*MZV[{2}]^2 + 
       120*HPL[{0, -1, 1, 1}, y] + 360*MZV[{-4}] - 
       105*HPL[{0}, y]*MZV[{3}] + 360*MZV[{-3, 1}] + 
       360*MZV[{-2, 2}] + 360*MZV[{-1, 3}] + 
       360*MZV[{-2, 1, 1}] + 360*MZV[{-1, 1, 2}] + 
       360*MZV[{-1, 2, 1}] + 360*MZV[{-1, 1, 1, 1}])*y^n) + 
    ((y^n - 1)*HPL[{0}, y]*(4*Log[2]^3 - 12*MZV[{2}]*Log[2] + 
       21*MZV[{3}]))/(24*(y - 1)) - (1/240)*Delta[1 - y]*
     (2*Log[2]^5 - 40*MZV[{2}]*Log[2]^3 + 315*MZV[{3}]*Log[2]^2 - 
      390*MZV[{2}]^2*Log[2] + 240*MZV[{-4}]*Log[2] + 
      240*MZV[{-3, 1}]*Log[2] + 240*MZV[{-2, 2}]*Log[2] + 
      240*MZV[{-1, 3}]*Log[2] + 240*MZV[{-2, 1, 1}]*Log[2] + 
      240*MZV[{-1, 1, 2}]*Log[2] + 240*MZV[{-1, 2, 1}]*Log[2] + 
      240*MZV[{-1, 1, 1, 1}]*Log[2] + 1440*MZV[{-5}] - 
      210*MZV[{3}]*MZV[{2}] + 1830*MZV[{5}] + 1440*MZV[{-4, 1}] + 
      1440*MZV[{-3, 2}] + 1440*MZV[{-2, 3}] + 1440*MZV[{-1, 4}] + 
      1440*MZV[{-3, 1, 1}] + 1440*MZV[{-2, 1, 2}] + 
      1440*MZV[{-2, 2, 1}] + 1440*MZV[{-1, 1, 3}] + 
      1440*MZV[{-1, 2, 2}] + 1440*MZV[{-1, 3, 1}] + 
      1440*MZV[{-2, 1, 1, 1}] + 1440*MZV[{-1, 1, 1, 2}] + 
      1440*MZV[{-1, 1, 2, 1}] + 1440*MZV[{-1, 2, 1, 1}] + 
      1440*MZV[{-1, 1, 1, 1, 1}]), s[2, 1, -1, -1] -> 
   (Log[2]*(4*HPL[{0}, y]*Log[2]^2 - 8*HPL[{0, -1}, y]*Log[2] + 
       4*MZV[{2}]*Log[2] + 8*HPL[{0, -1, -1}, y] - MZV[{3}])*y^n)/
     (8*(y + 1)) + (1/(120*(y - 1)))*((y^n - 1)*
      (-5*Log[2]^4 - 60*HPL[{0}, y]*Log[2]^3 - 
       120*HPL[{0, 1}, y]*Log[2]^2 + 60*MZV[{2}]*Log[2]^2 - 
       120*HPL[{0, 1, 1}, y]*Log[2] + 15*MZV[{3}]*Log[2] + 
       54*MZV[{2}]^2 + 120*HPL[{0, 1, 1, -1}, y] + 
       120*MZV[{-4}] + 120*MZV[{-3, 1}] + 120*MZV[{-2, 2}] + 
       120*MZV[{-1, 3}] + 120*MZV[{-2, 1, 1}] + 
       120*MZV[{-1, 1, 2}] + 120*MZV[{-1, 2, 1}] + 
       120*MZV[{-1, 1, 1, 1}])) - (1/40)*Delta[1 - y]*Log[2]*
     (5*Log[2]^4 - 40*MZV[{2}]*Log[2]^2 + 115*MZV[{3}]*Log[2] - 
      48*MZV[{2}]^2 - 120*MZV[{-4}] - 120*MZV[{-3, 1}] - 
      120*MZV[{-2, 2}] - 120*MZV[{-1, 3}] - 120*MZV[{-2, 1, 1}] - 
      120*MZV[{-1, 1, 2}] - 120*MZV[{-1, 2, 1}] - 
      120*MZV[{-1, 1, 1, 1}]), s[2, 1, -1, 1] -> 
   (1/(120*(y + 1)))*((10*Log[2]^4 + 40*HPL[{0}, y]*Log[2]^3 - 
       60*HPL[{0, -1}, y]*Log[2]^2 + 60*MZV[{2}]*Log[2]^2 - 
       60*HPL[{0}, y]*MZV[{2}]*Log[2] - 84*MZV[{2}]^2 - 
       120*HPL[{0, -1, -1, 1}, y] - 240*MZV[{-4}] + 
       60*HPL[{0, -1}, y]*MZV[{2}] + 15*HPL[{0}, y]*MZV[{3}] - 
       240*MZV[{-3, 1}] - 240*MZV[{-2, 2}] - 240*MZV[{-1, 3}] - 
       240*MZV[{-2, 1, 1}] - 240*MZV[{-1, 1, 2}] - 
       240*MZV[{-1, 2, 1}] - 240*MZV[{-1, 1, 1, 1}])*y^n) + 
    (1/(24*(y - 1)))*((y^n - 1)*(-8*HPL[{0}, y]*Log[2]^3 - 
       12*HPL[{0, 1}, y]*Log[2]^2 + 12*MZV[{2}]*Log[2]^2 + 
       12*HPL[{0}, y]*MZV[{2}]*Log[2] - 12*MZV[{2}]^2 + 
       12*HPL[{0, 1}, y]*MZV[{2}] - 3*HPL[{0}, y]*MZV[{3}])) - 
    (1/480)*Delta[1 - y]*(44*Log[2]^5 - 280*MZV[{2}]*Log[2]^3 + 
      690*MZV[{3}]*Log[2]^2 + 144*MZV[{2}]^2*Log[2] - 
      1440*MZV[{-4}]*Log[2] - 1440*MZV[{-3, 1}]*Log[2] - 
      1440*MZV[{-2, 2}]*Log[2] - 1440*MZV[{-1, 3}]*Log[2] - 
      1440*MZV[{-2, 1, 1}]*Log[2] - 1440*MZV[{-1, 1, 2}]*Log[2] - 
      1440*MZV[{-1, 2, 1}]*Log[2] - 1440*MZV[{-1, 1, 1, 1}]*
       Log[2] - 1920*MZV[{-5}] - 720*MZV[{3}]*MZV[{2}] - 
      525*MZV[{5}] - 1920*MZV[{-4, 1}] - 1920*MZV[{-3, 2}] - 
      1920*MZV[{-2, 3}] - 1920*MZV[{-1, 4}] - 
      1920*MZV[{-3, 1, 1}] - 1920*MZV[{-2, 1, 2}] - 
      1920*MZV[{-2, 2, 1}] - 1920*MZV[{-1, 1, 3}] - 
      1920*MZV[{-1, 2, 2}] - 1920*MZV[{-1, 3, 1}] - 
      1920*MZV[{-2, 1, 1, 1}] - 1920*MZV[{-1, 1, 1, 2}] - 
      1920*MZV[{-1, 1, 2, 1}] - 1920*MZV[{-1, 2, 1, 1}] - 
      1920*MZV[{-1, 1, 1, 1, 1}]), s[2, 1, 1, -1] -> 
   (1/(120*(y + 1)))*((5*Log[2]^4 - 20*HPL[{0}, y]*Log[2]^3 + 
       60*HPL[{0, -1}, y]*Log[2]^2 - 60*MZV[{2}]*Log[2]^2 - 
       120*HPL[{0, -1, -1}, y]*Log[2] + 120*MZV[{3}]*Log[2] - 
       48*MZV[{2}]^2 + 120*HPL[{0, -1, -1, -1}, y] - 
       120*MZV[{-4}] - 120*MZV[{-3, 1}] - 120*MZV[{-2, 2}] - 
       120*MZV[{-1, 3}] - 120*MZV[{-2, 1, 1}] - 
       120*MZV[{-1, 1, 2}] - 120*MZV[{-1, 2, 1}] - 
       120*MZV[{-1, 1, 1, 1}])*y^n) + 
    ((y^n - 1)*Log[2]*(HPL[{0}, y]*Log[2]^2 + 
       3*HPL[{0, 1}, y]*Log[2] - 3*MZV[{2}]*Log[2] + 
       6*HPL[{0, 1, 1}, y] - 6*MZV[{3}]))/(6*(y - 1)) - 
    (1/120)*Delta[1 - y]*(Log[2]^5 + 20*MZV[{2}]*Log[2]^3 - 
      120*MZV[{3}]*Log[2]^2 + 144*MZV[{2}]^2*Log[2] - 
      120*MZV[{-4}]*Log[2] - 120*MZV[{-3, 1}]*Log[2] - 
      120*MZV[{-2, 2}]*Log[2] - 120*MZV[{-1, 3}]*Log[2] - 
      120*MZV[{-2, 1, 1}]*Log[2] - 120*MZV[{-1, 1, 2}]*Log[2] - 
      120*MZV[{-1, 2, 1}]*Log[2] - 120*MZV[{-1, 1, 1, 1}]*
       Log[2] - 480*MZV[{-5}] - 480*MZV[{5}] - 480*MZV[{-4, 1}] - 
      480*MZV[{-3, 2}] - 480*MZV[{-2, 3}] - 480*MZV[{-1, 4}] - 
      480*MZV[{-3, 1, 1}] - 480*MZV[{-2, 1, 2}] - 
      480*MZV[{-2, 2, 1}] - 480*MZV[{-1, 1, 3}] - 
      480*MZV[{-1, 2, 2}] - 480*MZV[{-1, 3, 1}] - 
      480*MZV[{-2, 1, 1, 1}] - 480*MZV[{-1, 1, 1, 2}] - 
      480*MZV[{-1, 1, 2, 1}] - 480*MZV[{-1, 2, 1, 1}] - 
      480*MZV[{-1, 1, 1, 1, 1}]), s[2, 1, 1, 1] -> 
   ((y^n - 1)*(2*MZV[{2}]^2 - 5*HPL[{0, 1, 1, 1}, y]))/
    (5*(y - 1)), s[-1, 1, -1, -1, -1] -> 
   (1/(120*(y + 1)))*((-50*Log[2]^4 - 80*HPL[{1}, y]*Log[2]^3 - 
       60*HPL[{1}, y]^2*Log[2]^2 + 90*MZV[{2}]*Log[2]^2 + 
       60*HPL[{-1}, y]*HPL[{1}, y]^2*Log[2] - 
       120*HPL[{-1, 1}, y]*HPL[{1}, y]*Log[2] + 
       120*HPL[{-1, 1, 1}, y]*Log[2] - 345*MZV[{3}]*Log[2] + 
       144*MZV[{2}]^2 - 30*MZV[{3}]*HPL[{1}, y] + 360*MZV[{-4}] + 
       360*MZV[{-3, 1}] + 360*MZV[{-2, 2}] + 360*MZV[{-1, 3}] + 
       360*MZV[{-2, 1, 1}] + 360*MZV[{-1, 1, 2}] + 
       360*MZV[{-1, 2, 1}] + 360*MZV[{-1, 1, 1, 1}])*y^n) + 
    (1/(120*(y - 1)))*((y^n - 1)*(50*Log[2]^4 - 
       80*HPL[{-1}, y]*Log[2]^3 + 120*HPL[{-1, -1}, y]*Log[2]^2 - 
       90*MZV[{2}]*Log[2]^2 + 120*HPL[{-1, -1, 1}, y]*Log[2] + 
       345*MZV[{3}]*Log[2] - 144*MZV[{2}]^2 - 
       120*HPL[{-1, -1, 1, -1}, y] - 360*MZV[{-4}] - 
       30*HPL[{-1}, y]*MZV[{3}] - 360*MZV[{-3, 1}] - 
       360*MZV[{-2, 2}] - 360*MZV[{-1, 3}] - 
       360*MZV[{-2, 1, 1}] - 360*MZV[{-1, 1, 2}] - 
       360*MZV[{-1, 2, 1}] - 360*MZV[{-1, 1, 1, 1}])) + 
    (1/120)*Delta[1 - y]*(25*Log[2]^5 - 80*MZV[{2}]*Log[2]^3 + 
      330*MZV[{3}]*Log[2]^2 - 129*MZV[{2}]^2*Log[2] - 
      360*MZV[{-4}]*Log[2] - 360*MZV[{-3, 1}]*Log[2] - 
      360*MZV[{-2, 2}]*Log[2] - 360*MZV[{-1, 3}]*Log[2] - 
      360*MZV[{-2, 1, 1}]*Log[2] - 360*MZV[{-1, 1, 2}]*Log[2] - 
      360*MZV[{-1, 2, 1}]*Log[2] - 360*MZV[{-1, 1, 1, 1}]*
       Log[2] + 15*MZV[{2}]*MZV[{3}]), s[-1, 1, -1, -1, 1] -> 
   (1/(4*(y + 1)))*((-Log[2]^4 - 2*HPL[{1}, y]*Log[2]^3 - 
       HPL[{1}, y]^2*Log[2]^2 + MZV[{2}]*Log[2]^2 + 
       2*HPL[{1}, y]*MZV[{2}]*Log[2] - 2*HPL[{1}, y]^2*
        HPL[{-1, 1}, y] + 8*HPL[{1}, y]*HPL[{-1, 1, 1}, y] - 
       12*HPL[{-1, 1, 1, 1}, y] + HPL[{1}, y]^2*MZV[{2}])*y^n) + 
    (1/320)*Delta[1 - y]*(56*Log[2]^5 - 160*MZV[{2}]*Log[2]^3 + 
      420*MZV[{3}]*Log[2]^2 + 40*MZV[{2}]^2*Log[2] - 
      960*MZV[{-4}]*Log[2] - 960*MZV[{-3, 1}]*Log[2] - 
      960*MZV[{-2, 2}]*Log[2] - 960*MZV[{-1, 3}]*Log[2] - 
      960*MZV[{-2, 1, 1}]*Log[2] - 960*MZV[{-1, 1, 2}]*Log[2] - 
      960*MZV[{-1, 2, 1}]*Log[2] - 960*MZV[{-1, 1, 1, 1}]*
       Log[2] - 960*MZV[{-5}] - 420*MZV[{3}]*MZV[{2}] - 
      405*MZV[{5}] - 960*MZV[{-4, 1}] - 960*MZV[{-3, 2}] - 
      960*MZV[{-2, 3}] - 960*MZV[{-1, 4}] - 960*MZV[{-3, 1, 1}] - 
      960*MZV[{-2, 1, 2}] - 960*MZV[{-2, 2, 1}] - 
      960*MZV[{-1, 1, 3}] - 960*MZV[{-1, 2, 2}] - 
      960*MZV[{-1, 3, 1}] - 960*MZV[{-2, 1, 1, 1}] - 
      960*MZV[{-1, 1, 1, 2}] - 960*MZV[{-1, 1, 2, 1}] - 
      960*MZV[{-1, 2, 1, 1}] - 960*MZV[{-1, 1, 1, 1, 1}]) + 
    ((y^n - 1)*(Log[2]^2 - 2*HPL[{-1}, y]*Log[2] + 
       2*HPL[{-1, -1}, y])*(Log[2]^2 - MZV[{2}]))/(4*(y - 1)), 
  s[-1, 1, -1, 1, 1] -> 
   ((-15*Log[2]^4 - 20*HPL[{1}, y]*Log[2]^3 + 
       60*MZV[{2}]*Log[2]^2 + 60*HPL[{1}, y]*MZV[{2}]*Log[2] - 
       120*MZV[{3}]*Log[2] + 6*MZV[{2}]^2 - 105*HPL[{1}, y]*
        MZV[{3}])*y^n)/(120*(y + 1)) + (1/(120*(y - 1)))*
     ((y^n - 1)*(15*Log[2]^4 - 20*HPL[{-1}, y]*Log[2]^3 - 
       60*MZV[{2}]*Log[2]^2 + 60*HPL[{-1}, y]*MZV[{2}]*Log[2] + 
       120*MZV[{3}]*Log[2] - 6*MZV[{2}]^2 + 
       120*HPL[{-1, -1, 1, 1}, y] - 105*HPL[{-1}, y]*MZV[{3}])) + 
    (1/240)*Delta[1 - y]*(10*Log[2]^5 - 40*MZV[{2}]*Log[2]^3 + 
      135*MZV[{3}]*Log[2]^2 - 72*MZV[{2}]^2*Log[2] + 
      105*MZV[{2}]*MZV[{3}]), s[-1, 1, 1, -1, -1] -> 
   (1/(6*(y + 1)))*((Log[2]^4 + 3*HPL[{1}, y]*Log[2]^3 + 
       3*HPL[{1}, y]^2*Log[2]^2 + HPL[{1}, y]^3*Log[2] - 
       HPL[{-1}, y]*HPL[{1}, y]^3 - 6*HPL[{-1, 1, 1}, y]*
        HPL[{1}, y] + 3*HPL[{1}, y]^2*HPL[{-1, 1}, y] + 
       6*HPL[{-1, 1, 1, 1}, y])*y^n) - (1/480)*Delta[1 - y]*
     (56*Log[2]^5 - 200*MZV[{2}]*Log[2]^3 + 
      630*MZV[{3}]*Log[2]^2 - 960*MZV[{-4}]*Log[2] - 
      960*MZV[{-3, 1}]*Log[2] - 960*MZV[{-2, 2}]*Log[2] - 
      960*MZV[{-1, 3}]*Log[2] - 960*MZV[{-2, 1, 1}]*Log[2] - 
      960*MZV[{-1, 1, 2}]*Log[2] - 960*MZV[{-1, 2, 1}]*Log[2] - 
      960*MZV[{-1, 1, 1, 1}]*Log[2] - 960*MZV[{-5}] - 
      210*MZV[{2}]*MZV[{3}] - 405*MZV[{5}] - 960*MZV[{-4, 1}] - 
      960*MZV[{-3, 2}] - 960*MZV[{-2, 3}] - 960*MZV[{-1, 4}] - 
      960*MZV[{-3, 1, 1}] - 960*MZV[{-2, 1, 2}] - 
      960*MZV[{-2, 2, 1}] - 960*MZV[{-1, 1, 3}] - 
      960*MZV[{-1, 2, 2}] - 960*MZV[{-1, 3, 1}] - 
      960*MZV[{-2, 1, 1, 1}] - 960*MZV[{-1, 1, 1, 2}] - 
      960*MZV[{-1, 1, 2, 1}] - 960*MZV[{-1, 2, 1, 1}] - 
      960*MZV[{-1, 1, 1, 1, 1}]) - 
    ((y^n - 1)*Log[2]*(Log[2]^3 - 3*HPL[{-1}, y]*Log[2]^2 + 
       6*HPL[{-1, -1}, y]*Log[2] - 6*HPL[{-1, -1, -1}, y]))/
     (6*(y - 1)), s[-1, 1, 1, 1, -1] -> 
   -((Log[2]*(2*HPL[{1}, y] + Log[2])*(2*HPL[{1}, y]^2 + 
        2*Log[2]*HPL[{1}, y] + Log[2]^2)*y^n)/(24*(y + 1))) + 
    ((y^n - 1)*(Log[2]^4 - 4*HPL[{-1}, y]*Log[2]^3 + 
       12*HPL[{-1, -1}, y]*Log[2]^2 - 24*HPL[{-1, -1, -1}, y]*
        Log[2] + 24*HPL[{-1, -1, -1, -1}, y]))/(24*(y - 1)) + 
    (1/48)*Delta[1 - y]*Log[2]*(2*Log[2]^4 - 
      8*MZV[{2}]*Log[2]^2 + 21*MZV[{3}]*Log[2] - 48*MZV[{-4}] - 
      48*MZV[{-3, 1}] - 48*MZV[{-2, 2}] - 48*MZV[{-1, 3}] - 
      48*MZV[{-2, 1, 1}] - 48*MZV[{-1, 1, 2}] - 
      48*MZV[{-1, 2, 1}] - 48*MZV[{-1, 1, 1, 1}]), 
  s[-1, 1, 1, 1, 1] -> (HPL[{1}, y]^4*y^n)/(24*(y + 1)) + 
    Delta[1 - y]*(MZV[{-5}] + MZV[{-4, 1}] + MZV[{-3, 2}] + 
      MZV[{-2, 3}] + MZV[{-1, 4}] + MZV[{-3, 1, 1}] + 
      MZV[{-2, 1, 2}] + MZV[{-2, 2, 1}] + MZV[{-1, 1, 3}] + 
      MZV[{-1, 2, 2}] + MZV[{-1, 3, 1}] + MZV[{-2, 1, 1, 1}] + 
      MZV[{-1, 1, 1, 2}] + MZV[{-1, 1, 2, 1}] + 
      MZV[{-1, 2, 1, 1}] + MZV[{-1, 1, 1, 1, 1}])};


SubForHPLDo3={s[-3] -> (y^n*HPL[{0}, y]^2)/(2*(y + 1)) - 
    (3/4)*Delta[1 - y]*MZV[{3}], 
  s[3] -> ((y^n - 1)*HPL[{0}, y]^2)/(2*(y - 1)), 
  s[-2, -1] -> ((y^n - 1)*(2*HPL[{0, -1}, y] - 
       2*Log[2]*HPL[{0}, y] - MZV[{2}]))/(2*(y - 1)) + 
    (Log[2]*y^n*HPL[{0}, y])/(y + 1) + (1/2)*Log[2]*Delta[1 - y]*
     MZV[{2}], s[-2, 1] -> (y^n*(MZV[{2}] - HPL[{0, 1}, y]))/
     (y + 1) - (5/8)*Delta[1 - y]*MZV[{3}], 
  s[2, -1] -> (y^n*(2*HPL[{0, -1}, y] - 2*Log[2]*HPL[{0}, y] - 
       MZV[{2}]))/(2*(y + 1)) + (Log[2]*(y^n - 1)*HPL[{0}, y])/
     (y - 1) - (1/4)*Delta[1 - y]*(2*Log[2]*MZV[{2}] - MZV[{3}]), 
  s[2, 1] -> ((y^n - 1)*(MZV[{2}] - HPL[{0, 1}, y]))/(y - 1), 
  s[-1, 1, -1] -> ((y^n - 1)*(2*HPL[{-1, -1}, y] - 
       2*Log[2]*HPL[{-1}, y] + Log[2]^2))/(2*(y - 1)) - 
    (Log[2]*y^n*(2*HPL[{1}, y] + Log[2]))/(2*(y + 1)) + 
    (1/2)*Log[2]*Delta[1 - y]*MZV[{2}], 
  s[-1, 1, 1] -> (y^n*HPL[{1}, y]^2)/(2*(y + 1)) - 
    (1/24)*Delta[1 - y]*(21*MZV[{3}] - 12*Log[2]*MZV[{2}] + 
      4*Log[2]^3), s[-2] -> -((y^n*HPL[{0}, y])/(y + 1)) - 
    (1/2)*Delta[1 - y]*MZV[{2}], 
  s[2] -> -(((y^n - 1)*HPL[{0}, y])/(y - 1)), 
  s[-1, 1] -> (y^n*HPL[{1}, y])/(y + 1) + (1/2)*Delta[1 - y]*
     (Log[2]^2 - MZV[{2}]), s[1] -> (y^n - 1)/(y - 1), 
  s[-1] -> y^n/(y + 1) - Log[2]*Delta[1 - y]};


DoIntMellin[expr_,ncur_]:=NIntegrate[expr/.Delta[q_]:>0/.n->ncur,{y,0,1},WorkingPrecision->PREC+10,PrecisionGoal->PREC+10,MaxRecursion->100]+(Coefficient[expr,Delta[1-y]]/.y->1)+(Coefficient[expr,Delta[y]]/.y->0);


CompSum[expr_,arg_]:=expr/.{s[a__]:>((s[a]/.SubForHPLDo)//DoIntMellin[#,arg]&)};


==> anc/readme.txt <==
The attached Mathematica files contain the result of of http://arxiv.org/abs/1507.04010 (N. Gromov, F. Levkovich-Maslyuk, G. Sizov) for the NNLO BFKL eigenvalue and allow to evaluate it numerically and expand near integer values of the conformal dimension and at infinity. 
To use, first download the HPL package available here http://krone.physik.unizh.ch/~maitreda/HPL/ 
Then place NNLO.nb, SuppPackage.m, MellinDemo.nb and HPL-2.0 folder to same directory. Then run NNLO.nb.

The file MellinDemo.nb has the sole purpose of reproducing a precomputed result stored in our package SuppPackage.m -- the inverse Mellin transforms of harmonic sums. We used this intermediate result to evaluate numerically our NNLO expression.
If you wish to run this file, please download the package HarmonicSums from http://www.risc.jku.at/research/combinat/software/HarmonicSums/ and place all its files into a subfolder "HarmonicSumsPackage" inside the folder containing our notebooks.


